Superradiance in rotating stars and pulsar-timing constraints on dark photons

In the presence of massive bosonic degrees of freedom, rotational superradiance can trigger an instability that spins down black holes. This leads to peculiar gravitational-wave signatures and distribution in the spin-mass plane, which in turn can impose stringent constraints on ultralight fields. Here, we demonstrate that there is an analogous spindown effect for conducting stars. We show that rotating stars amplify low frequency electromagnetic waves, and that this effect is largest when the time scale for conduction within the star is of the order of a light crossing time. This has interesting consequences for dark photons, as massive dark photons would cause stars to spin down due to superradiant instabilities. The time scale of the spindown depends on the mass of the dark photon, and on the rotation rate, compactness, and conductivity of the star. Existing measurements of the spindown rate of pulsars place direct constraints on models of dark sectors. Our analysis suggests that dark photons of mass $m_V \sim 10^{-12}$ eV are excluded by pulsar-timing observations. These constraints also exclude superradiant instabilities triggered by dark photons as an explanation for the spin limit of observed pulsars.

==> anc/Superradiance_Stars.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    323399,       8576]
NotebookOptionsPosition[    312781,       8244]
NotebookOutlinePosition[    313148,       8260]
CellTagsIndexPosition[    313105,       8257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Superradiance and superradiant instabilities in spinning conducting stars \
",
 StyleBox["- v1.0 [13 April 2017]",
  FontSize->14],
 "\n",
 StyleBox["\[OpenCurlyDoubleQuote]Superradiance in rotating stars and \
pulsar-timing constraints on dark photons\[CloseCurlyDoubleQuote], Vitor \
Cardoso, Paolo Pani, Tien-Tien Yu (submitted to PRD, 2017)",
  FontSize->14]
}], "Subtitle",
 CellChangeTimes->{{3.537166800678636*^9, 3.537166824376327*^9}, {
  3.701057665669271*^9, 3.7010577204444036`*^9}, {3.701057868693338*^9, 
  3.701057904291361*^9}, {3.701057979211526*^9, 3.7010580409071903`*^9}}],

Cell["\<\
This notebook derives and solve the linear perturbation equations for a \
Maxwell or Proca field on the background of a slowly-spinning conducting star \
in General Relativity. (or a review on the decoupling procedure in the \
slow-rot approximation, see https://arxiv.org/abs/1305.6759)\
\>", "Text",
 CellChangeTimes->{{3.701058122340253*^9, 3.7010581585706673`*^9}, {
  3.701058536217333*^9, 3.701058594656437*^9}, {3.70105865865762*^9, 
  3.7010586622403927`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.686040167910301*^9, 3.6860401709857407`*^9}}],

Cell[CellGroupData[{

Cell["Deriving the Field equations", "Section",
 CellChangeTimes->{{3.5383993091520863`*^9, 3.5383993164952602`*^9}, 
   3.538478975274309*^9, {3.685965798900836*^9, 3.685965799372788*^9}, {
   3.685966447833681*^9, 3.6859664493857203`*^9}, {3.686042430046359*^9, 
   3.68604243167905*^9}, {3.686305910397937*^9, 3.6863059121129227`*^9}, {
   3.7010580499388*^9, 3.701058053002839*^9}, {3.70105852922488*^9, 
   3.701058531336125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "GM0", ",", "x", ",", "g", ",", "\[Phi]", ",", "\[Phi]0", ",", 
   "\[CapitalLambda]", ",", "\[CapitalPsi]", ",", "\[Alpha]", ",", "\[Gamma]",
    ",", "Y", ",", "\[CapitalSigma]", ",", "\[CapitalDelta]", ",", "NN", ",", 
   "\[Omega]", ",", "\[CapitalDelta]", ",", "\[CapitalSigma]", ",", "gff", 
   ",", "gtt", ",", "\[Phi]", ",", "M", ",", "F", ",", "V", ",", "f0", ",", 
   "f1", ",", "f2", ",", "f3", ",", "f4", ",", "\[CapitalOmega]", ",", "A", 
   ",", "\[Phi]", ",", "B", ",", "\[Zeta]", ",", "\[Phi]", ",", 
   "\[CapitalPhi]1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"\[Theta]", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"\[Theta]", "\[LessEqual]", "\[Pi]"}], ",", 
     RowBox[{"J", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"NN", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"rh", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"X", "\[GreaterEqual]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gdd0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"F", "[", "r", "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"X", "[", "\[Theta]", "]"}]}], "\[Epsilon]a", "*", 
        RowBox[{"w", "[", "r", "]"}], 
        SuperscriptBox["r", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SuperscriptBox[
        RowBox[{"B", "[", "r", "]"}], 
        RowBox[{"-", "1"}]], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"X", "[", "\[Theta]", "]"}]}], "\[Epsilon]a", "*", 
        RowBox[{"w", "[", "r", "]"}], 
        SuperscriptBox["r", "2"]}], ",", "0", ",", "0", ",", 
       RowBox[{
        SuperscriptBox["r", "2"], 
        RowBox[{"X", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gddPOLAR", "=", 
   RowBox[{"0", "\[Epsilon]p", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"H0", "[", 
          RowBox[{"r", ",", "t"}], "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"H1", "[", 
          RowBox[{"r", ",", "t"}], "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"H1", "[", 
          RowBox[{"r", ",", "t"}], "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"H2", "[", 
          RowBox[{"r", ",", "t"}], "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         SuperscriptBox["r", "2"], 
         RowBox[{"KK", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{
         SuperscriptBox["r", "2"], 
         RowBox[{"KK", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
         RowBox[{"X", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gddAXIAL", "=", 
   RowBox[{"0", "\[Epsilon]p", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"h0", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[Theta]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h0", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[CurlyPhi]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"h1", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[Theta]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h1", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[CurlyPhi]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"h0", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[Theta]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h1", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[Theta]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"h0", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[CurlyPhi]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h1", "[", 
          RowBox[{"r", ",", "t"}], "]"}], 
         RowBox[{"S\[CurlyPhi]", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
        "0"}], "}"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A1a", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"aa", "[", 
        RowBox[{"r", ",", "t"}], "]"}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
        "\[CurlyPhi]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"aa", "[", 
        RowBox[{"r", ",", "t"}], "]"}]}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", "\[Theta]"}], 
       "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1b", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "t"}], "]"}], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"hh", "[", 
        RowBox[{"r", ",", "t"}], "]"}], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"kk", "[", 
        RowBox[{"r", ",", "t"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", "\[Theta]"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"kk", "[", 
        RowBox[{"r", ",", "t"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
         "\[CurlyPhi]"}], "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ad", "=", 
    RowBox[{
     RowBox[{"0", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A0", "[", 
         RowBox[{"r", ",", "t"}], "]"}], ",", "0", ",", "0", ",", "0"}], 
       "}"}]}], "+", 
     RowBox[{"\[Epsilon]p", " ", 
      RowBox[{"(", 
       RowBox[{"A1a", "+", "A1b"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ORDERa", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ORDERp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", "gddAXIAL", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"$HistoryLength", "=", "0"}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"BISERIES", "[", "X_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"X", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Epsilon]a", "\[Rule]", 
              RowBox[{"eps", " ", "\[Epsilon]a"}]}], ",", 
             RowBox[{"\[Epsilon]p", "\[Rule]", 
              RowBox[{"eps", " ", "\[Epsilon]p"}]}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "1"}]}], ")"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BISERIES", "[", "Z_", "]"}], ":=", 
   RowBox[{"Z", "/.", 
    RowBox[{"Union", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"X", "'"}], "[", "\[Theta]", "]"}], "2"], "\[Rule]", 
        RowBox[{"4", " ", 
         RowBox[{"X", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"X", "[", "\[Theta]", "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "''"}], "[", "\[Theta]", "]"}], "\[Rule]", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            RowBox[{"X", "[", "\[Theta]", "]"}]}]}], ")"}]}]}]}], "}"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.496820244298901*^9, {3.4968203558284407`*^9, 3.4968203581404247`*^9}, {
   3.49682248740961*^9, 3.496822507434391*^9}, {3.496822916648978*^9, 
   3.496822924245894*^9}, {3.4968253627796383`*^9, 3.496825365436624*^9}, 
   3.504365165228209*^9, 3.5043809459936323`*^9, {3.504438008491736*^9, 
   3.5044380168067007`*^9}, {3.504495748442292*^9, 3.5044957514036427`*^9}, {
   3.504496120769294*^9, 3.5044961214237957`*^9}, {3.5045400430935097`*^9, 
   3.504540043486771*^9}, 3.504540099117354*^9, {3.504855376546852*^9, 
   3.504855377019938*^9}, {3.5070126406487007`*^9, 3.5070126683387003`*^9}, {
   3.5070165389565005`*^9, 3.507016542543501*^9}, {3.5070192092245007`*^9, 
   3.5070192094035006`*^9}, {3.5070197713987007`*^9, 3.5070197715859003`*^9}, 
   3.5072287166493998`*^9, {3.5370790428078938`*^9, 3.537079043326592*^9}, {
   3.537082332873783*^9, 3.537082336116788*^9}, {3.537082380862068*^9, 
   3.537082398365637*^9}, {3.537083684886382*^9, 3.537083686680084*^9}, {
   3.537083807108232*^9, 3.537083809984517*^9}, {3.537084029485549*^9, 
   3.537084029592424*^9}, {3.537084228699411*^9, 3.537084229009631*^9}, {
   3.537093739462956*^9, 3.537093837223934*^9}, {3.537094060161274*^9, 
   3.537094250708188*^9}, {3.537094294240178*^9, 3.537094391948748*^9}, {
   3.537098735560296*^9, 3.537098742730391*^9}, 3.537098777194285*^9, 
   3.5370992500223923`*^9, {3.537100125866765*^9, 3.5371001690948153`*^9}, {
   3.537100225767215*^9, 3.537100259114603*^9}, {3.537100305753476*^9, 
   3.5371003081749353`*^9}, {3.537100491593274*^9, 3.5371004924902477`*^9}, {
   3.537158374354004*^9, 3.537158410503768*^9}, 3.537158797548081*^9, {
   3.537158899745922*^9, 3.537158932610425*^9}, {3.537159695644637*^9, 
   3.537159703152467*^9}, {3.537159958755862*^9, 3.5371599659978447`*^9}, {
   3.537160571391717*^9, 3.53716061470122*^9}, {3.5371607191431713`*^9, 
   3.537160723528596*^9}, {3.537160855851684*^9, 3.537160857974311*^9}, 
   3.5371608929671307`*^9, {3.537160936616355*^9, 3.537160951620933*^9}, {
   3.5371611515848303`*^9, 3.537161190246645*^9}, {3.537161265251857*^9, 
   3.537161266644121*^9}, {3.5371623243443117`*^9, 3.5371623330720263`*^9}, {
   3.53716364472329*^9, 3.537163666152609*^9}, 3.537165626663948*^9, 
   3.5371667811150513`*^9, 3.53716685907119*^9, {3.5371675934571466`*^9, 
   3.537167596308173*^9}, 3.5371676307084017`*^9, {3.538477915363757*^9, 
   3.538477978002437*^9}, {3.538478215699177*^9, 3.538478262124633*^9}, {
   3.538478293275176*^9, 3.538478395622587*^9}, {3.5387267262357492`*^9, 
   3.538726728116671*^9}, {3.538733367565587*^9, 3.538733368090104*^9}, 
   3.538888288897168*^9, 3.5389371326852503`*^9, 3.540563212618326*^9, 
   3.6859650790590687`*^9, {3.685966300674631*^9, 3.685966303416452*^9}, 
   3.686039799700317*^9, {3.686040148703454*^9, 3.68604015876917*^9}, {
   3.6963920575403223`*^9, 3.69639205787225*^9}, {3.7010580476063633`*^9, 
   3.7010580478794537`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.537167594136692*^9, 3.53716759715031*^9}, 
   3.5371676311333523`*^9, 3.537168501698287*^9, 3.53716997445231*^9, 
   3.538396060717811*^9, {3.5384770196501093`*^9, 3.5384770305112133`*^9}, 
   3.538478373193861*^9, 3.538478403640004*^9, {3.538726719897394*^9, 
   3.538726728501598*^9}, 3.538733372674468*^9, 3.538818255023616*^9, 
   3.538818353972013*^9, 3.538819605227277*^9, 3.538836546488605*^9, 
   3.538888290769209*^9, {3.538937127192237*^9, 3.538937133051347*^9}, 
   3.538979849298897*^9, 3.538982034296434*^9, 3.539082180421177*^9, 
   3.5405629161346397`*^9, 3.54056321301371*^9, 3.5406053460982656`*^9, 
   3.542105451711419*^9, 3.542105496919793*^9, {3.685965076293558*^9, 
   3.6859650793363953`*^9}, 3.686039800924184*^9, 3.686040172905652*^9, 
   3.6860413685456676`*^9, 3.686388299308874*^9, 3.6863951670855227`*^9, 
   3.686630863168725*^9, 3.686631455028166*^9, 3.68663224567857*^9, 
   3.6931992321076202`*^9, {3.696235475880745*^9, 3.696235480782262*^9}, 
   3.696240211312284*^9, 3.696243195732747*^9, 3.6962550896781063`*^9, 
   3.696256701758807*^9, 3.696350175328348*^9, 3.696390878583523*^9, 
   3.696391080320593*^9, {3.6963918023403788`*^9, 3.696391811041121*^9}, {
   3.696392055483301*^9, 3.696392058337137*^9}, 3.696392450042427*^9, 
   3.69770076474354*^9, 3.697701137788857*^9, 3.697701494749031*^9, 
   3.69770171763485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic definitions", "Subsection",
 CellChangeTimes->{{3.5044287403099823`*^9, 3.5044287591538763`*^9}, {
   3.5070267612589006`*^9, 3.5070267621013007`*^9}, 3.538396316119836*^9, {
   3.685965173359994*^9, 3.685965173975656*^9}, {3.6859663761461678`*^9, 
   3.685966380154245*^9}}],

Cell[CellGroupData[{

Cell["Metric and co.", "Subsubsection",
 CellChangeTimes->{{3.537167687923791*^9, 3.537167693757834*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"BISERIES", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"gdd0", "+", "gddPOLAR", "+", "gddAXIAL"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"guu", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"BISERIES", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "gdd", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DET", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"BISERIES", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Det", "[", "gdd", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dim", "=", 
   RowBox[{"Length", "[", "gdd", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"gdd", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "gdd", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "guu", "]"}]}], "Input",
 CellChangeTimes->{{3.496822745111134*^9, 3.4968227573539257`*^9}, {
   3.5070135576051006`*^9, 3.5070135731427007`*^9}, 3.5370938075446243`*^9, 
   3.537095344094717*^9, {3.537098138756166*^9, 3.537098146563369*^9}, {
   3.537098271648501*^9, 3.5370982751763487`*^9}, {3.537098684015606*^9, 
   3.537098700926721*^9}, {3.537098757113214*^9, 3.537098786418333*^9}, {
   3.537159707508955*^9, 3.5371597153437366`*^9}, {3.5371599807500267`*^9, 
   3.5371599814632893`*^9}, {3.5371668606922827`*^9, 3.537166870885435*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       RowBox[{"F", "[", "r", "]"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], " ", "\[Epsilon]a", " ", 
       RowBox[{"w", "[", "r", "]"}], " ", 
       RowBox[{"X", "[", "\[Theta]", "]"}]}]},
     {"0", 
      FractionBox["1", 
       RowBox[{"B", "[", "r", "]"}]], "0", "0"},
     {"0", "0", 
      SuperscriptBox["r", "2"], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], " ", "\[Epsilon]a", " ", 
       RowBox[{"w", "[", "r", "]"}], " ", 
       RowBox[{"X", "[", "\[Theta]", "]"}]}], "0", "0", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"X", "[", "\[Theta]", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwlzWkog3EcwPHRY6jlWNob5YzG3ijHIsq/KVohXmKGJnNElCu0hSJGS0xz
JEcoRxi5NSy5pqWVNi/kKPY8JlcNIb9fXnz7vPwGFlRkFjqxWKxY6MnR5qTN
oonlSx2DfnzaRWjySF0W+p2xK0UPfQQdqDg7gjMAlhdrpwfBV5U9YQi8eaBE
KLe4awzNvWa8hkG5mz0Qzc/ciEIXdgyHqHA1suk9hyZ380M/vhL4hM7Y+kDd
nh9fCx7wJAN7oNp9dhI9vsoT7YNlxvP2E/CGazq7A5df9VPf4Olld4t3Lk0U
1ukeLmg+CqkXgaaV+0ZePk0M+t9RtMfmEi0A6RWFzlVGkwBp8nhpDUNkt0p/
Ncg3P6SizV6Vt2jqPV8cV8sQga1qIgHc6v/cWADHZCnUIkhtRxShBo78WdjK
EA2tbHDuYEh3/PoxBR5ZwhLZINVp9eCABbrNC3TJoW+MA1UevTlpIFfiWf1v
oQk1i9kv6KMmKSAdDH9rfzeqGDIv/Q06A5Vd1jR0LnitBP0Dy5ry6A==
  "]],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"F", "[", "r", "]"}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]a", " ", 
         RowBox[{"w", "[", "r", "]"}]}], 
        RowBox[{"F", "[", "r", "]"}]]}]},
     {"0", 
      RowBox[{"B", "[", "r", "]"}], "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]a", " ", 
         RowBox[{"w", "[", "r", "]"}]}], 
        RowBox[{"F", "[", "r", "]"}]]}], "0", "0", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"X", "[", "\[Theta]", "]"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwlzWkog3EcwPHRY6jleJI3ylU0VlKuLCv/pmhl4iVmaHJGlCtkoYjREtOG
5AhFwsitYWnOllYyL4QVex6Tqxwhv19efPu8/AblV2QUOHE4nHjo8b3dSZvJ
kIsvdSz68ekQo8kjdZnod/qOHDX5CDpRSVYkTweWF2unB8EXlUM0BN7cU2KU
Lu4eQ3OuWa9hsMjNEYTmZaxHo/PbRhMatxLV9JbNENvc0I+fDD6hM/Z+UL/r
z9eC+74y3S6odp+dRA+vcsV7YNnJWccReEObT23g0oth6hs8vuxp9c5hSLN1
upcGLQch9WLQvHzX6JvHEKPhdxTttbvECEBmuVnvqmBIoDx5vLSGJYpbZYAa
5FvuU9EWr8pbNPWOLxHWskRgr5oQgZsDn+vz4JgihVoAqa3IQtTIK3qKa2OJ
hlE2OHeypCdh7ZACDy7CErkg1WX14IH5+o1zdPHd0CgEVR592VKQlnlW/1tg
Ri0S7jP6oEkKTAPDXzveTlQsmZP/Bp+Cym6rFOVGrJagf8av8kw=
  "]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Curvature tensors", "Subsubsection",
 CellChangeTimes->{{3.537161564095697*^9, 3.537161574439938*^9}, 
   3.6859663119792957`*^9, 3.696390885303708*^9, 3.696391843315836*^9, {
   3.701058076530883*^9, 3.701058087906739*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Christ", "[", 
       RowBox[{"i", ",", "j", ",", "k"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{
               RowBox[{"guu", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "l", "]"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gdd", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"x", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"l", ",", "j"}], "]"}], ",", 
                  RowBox[{"x", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"j", ",", "i"}], "]"}], ",", 
                  RowBox[{"x", "[", 
                   RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5370982945120773`*^9, 3.537098338999887*^9}, 
   3.5370987011902533`*^9, {3.537159292461233*^9, 3.537159293431672*^9}, {
   3.537159569384078*^9, 3.537159571377721*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ruddd", "[", 
       RowBox[{"a", ",", "i", ",", "j", ",", "k"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Christ", "[", 
               RowBox[{"i", ",", "k", ",", "a"}], "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Christ", "[", 
               RowBox[{"i", ",", "j", ",", "a"}], "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Christ", "[", 
                 RowBox[{"i", ",", "k", ",", "\[Beta]"}], "]"}], 
                RowBox[{"Christ", "[", 
                 RowBox[{"\[Beta]", ",", "j", ",", "a"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"Christ", "[", 
                 RowBox[{"i", ",", "j", ",", "\[Beta]"}], "]"}], 
                RowBox[{"Christ", "[", 
                 RowBox[{"\[Beta]", ",", "k", ",", "a"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Beta]", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.537098105815898*^9, 3.537098344503994*^9, {3.537098643614915*^9, 
   3.537098644536149*^9}, {3.537098809670596*^9, 3.5370988163403387`*^9}, {
   3.5371016497858553`*^9, 3.53710165396139*^9}, {3.53715845179491*^9, 
   3.5371584631917877`*^9}, {3.537159580527854*^9, 3.537159583690487*^9}, {
   3.53716004279412*^9, 3.5371600485159893`*^9}, {3.537161317859391*^9, 
   3.537161320648589*^9}, {3.537168525340242*^9, 3.53716853028098*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.34077499999999999458211163982923608273`5.553067639749", ",", "Null"}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA2Lxp9IKc6NeOUr4fDMA0Va3Mi1BtPPurddANI9RTPeX
mFeOYo4HOWViXzna+AS/mgqkHwZu1ZgJpNsvFq74A6RdDCa0CMYB1W36N0kI
SO8Q21TpDKTvVtvViiW+ciy42Ls4u+y144GLPfITgLSB3EdfEB0qWvkYRJ/i
MPOyKn/tuIixeoktkD4QO/nwBiC9oXsdy0Ygrdy2Ph1ENx158cG85bXje7cz
1Uxdrx0vqMmcZgHSXVf3ObAB6S073fl5gHSYlsENEO3Fo1prBaT/v/gX4wek
k9+/KAXRPw7LXgHRXLtFPoJoI9sABX8gvShn+pezPUB3ZfEqnwPS0mnP/EB0
U8jRLBANANxumTQ=
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ricci", "[", 
       RowBox[{"i", ",", "k"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ruddd", "[", 
              RowBox[{"l", ",", "i", ",", "l", ",", "k"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.537162534655031*^9, 3.5371625374284153`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ruu", "[", 
       RowBox[{"i", ",", "k"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Ricci", "[", 
               RowBox[{"l", ",", "m"}], "]"}], 
              RowBox[{
               RowBox[{"guu", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "l", "]"}], "]"}], 
              RowBox[{
               RowBox[{"guu", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.5371008115867167`*^9, {3.537162539777337*^9, 3.5371625431261683`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SCAL", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"BISERIES", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"guu", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], 
          RowBox[{"Ricci", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
     "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.537162548098844*^9, 3.5371625504566917`*^9}, 
   3.539082214400051*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox[
     RowBox[{"F", "[", "r", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"B", "[", "r", "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
   RowBox[{"r", " ", 
    RowBox[{"F", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"B", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"F", "[", "r", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{3.539082214846731*^9, 3.5405629237556953`*^9, 
  3.686039804578657*^9, 3.686040175666749*^9, 3.686041371924057*^9, 
  3.686388305859182*^9, 3.686395171975727*^9, 3.686630942111105*^9, 
  3.686631465078047*^9, 3.686632268888163*^9, 3.693199242249113*^9, 
  3.6962354888339252`*^9, 3.6962402185093403`*^9, 3.6962432073969793`*^9, 
  3.696255099516699*^9, 3.696256706821032*^9, 3.696350186637537*^9, 
  3.69639108746415*^9, 3.6963918411154213`*^9, 3.696392072847692*^9, 
  3.6963924507042713`*^9, 3.6977007729444733`*^9, 3.697701144656584*^9, 
  3.697701495385763*^9, 3.697701718531596*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Eins", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ricci", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "-", 
            RowBox[{
             FractionBox["1", "2"], "SCAL", " ", 
             RowBox[{"g", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.537162561041321*^9, 3.537162563183304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rdddd", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"i", ",", "a"}], "]"}], 
              RowBox[{"Ruddd", "[", 
               RowBox[{"a", ",", "j", ",", "k", ",", "l"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5371625667042637`*^9, 3.537162572556037*^9}, 
   3.538396348730339*^9, 3.538937376872775*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ETA", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"AA", "/", 
             RowBox[{"(", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{"-", "DET"}], ")"}]}], ")"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"LeviCivitaTensor", "[", "dim", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.537162576627923*^9, 3.537162578978847*^9}, 
   3.5383963517449102`*^9, 3.538937380016041*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Perfect fluid", "Subsubsection",
 CellChangeTimes->{{3.516877880666546*^9, 3.516877882664281*^9}, {
   3.685966325674326*^9, 3.68596635322628*^9}, 3.69623549626788*^9, 
   3.701058103834526*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "+", 
          RowBox[{"2", "*", "\[Epsilon]a", "*", "\[CapitalOmega]", "*", 
           RowBox[{"g", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Epsilon]a", "^", "2"}], "*", 
           RowBox[{"\[CapitalOmega]", "^", "2"}], "*", 
           RowBox[{"g", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}]]], ",", "0", ",", "0",
      ",", 
     FractionBox[
      RowBox[{"\[Epsilon]a", "*", "\[CapitalOmega]"}], 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "+", 
          RowBox[{"2", "*", "\[Epsilon]a", "*", "\[CapitalOmega]", "*", 
           RowBox[{"g", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Epsilon]a", "^", "2"}], "*", 
           RowBox[{"\[CapitalOmega]", "^", "2"}], "*", 
           RowBox[{"g", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}]]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Tuufluid", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"P", "[", "r", "]"}], "+", 
               RowBox[{"\[Rho]", "[", "r", "]"}]}], ")"}], 
             RowBox[{"u", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"u", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"guu", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], " ", 
             RowBox[{"P", "[", "r", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Here", ",", " ", 
    RowBox[{
     RowBox[{
     "P", " ", "and", " ", "\[Rho]", " ", "are", " ", "assumed", " ", "in", 
      " ", "the", " ", "Jordan", " ", "frame", " ", "\[Rho]J"}], "=", 
     RowBox[{"\[Rho]E", " ", 
      SuperscriptBox["A", "4"]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Tfluid", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Tuufluid", "[", 
                RowBox[{"a", ",", "b"}], "]"}], 
               RowBox[{"g", "[", 
                RowBox[{"a", ",", "i"}], "]"}], 
               RowBox[{"g", "[", 
                RowBox[{"b", ",", "j"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Tfluid", "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.4968225290507307`*^9, 3.4968225405660067`*^9}, {
   3.4968229427757587`*^9, 3.496822943080305*^9}, 3.497958164163332*^9, {
   3.497958272820674*^9, 3.497958273735095*^9}, {3.507228606139*^9, 
   3.5072286132058*^9}, {3.507228765961*^9, 3.5072287999378*^9}, {
   3.5072302371328*^9, 3.5072302710278*^9}, {3.5072310993887997`*^9, 
   3.5072311161078*^9}, {3.5072315568848*^9, 3.5072315576008*^9}, {
   3.516876234341942*^9, 3.516876273353591*^9}, {3.53554403964817*^9, 
   3.5355440442777987`*^9}, {3.53554412909823*^9, 3.535544180423457*^9}, {
   3.5355444385457163`*^9, 3.5355444650982847`*^9}, 3.537079134179442*^9, {
   3.5370938082993603`*^9, 3.537093808347692*^9}, {3.537095345803944*^9, 
   3.537095345971696*^9}, {3.537098702994698*^9, 3.537098703161542*^9}, {
   3.685965435301437*^9, 3.685965468028131*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"F", "[", "r", "]"}], " ", 
       RowBox[{"\[Rho]", "[", "r", "]"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], " ", "\[Epsilon]a", " ", 
       RowBox[{"X", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"P", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalOmega]", "-", 
            RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}]},
     {"0", 
      FractionBox[
       RowBox[{"P", "[", "r", "]"}], 
       RowBox[{"B", "[", "r", "]"}]], "0", "0"},
     {"0", "0", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"P", "[", "r", "]"}]}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], " ", "\[Epsilon]a", " ", 
       RowBox[{"X", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"P", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalOmega]", "-", 
            RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}], "0", "0", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"P", "[", "r", "]"}], " ", 
       RowBox[{"X", "[", "\[Theta]", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.4968229435138693`*^9, 3.49682538431488*^9, 3.496899181607638*^9, 
   3.497955928506756*^9, 3.497957289445578*^9, 3.499429091963163*^9, 
   3.499435107684834*^9, 3.499452264323419*^9, 3.504363056845314*^9, 
   3.504365180616653*^9, 3.504376405505198*^9, 3.504381013501739*^9, 
   3.5043813550116568`*^9, 3.504416556229018*^9, 3.504428087321446*^9, 
   3.504435913002544*^9, 3.5044380390459642`*^9, 3.5044486699506903`*^9, 
   3.5044487036987534`*^9, 3.5044495425248003`*^9, 3.504450279944231*^9, 
   3.504451099169034*^9, 3.504451548989608*^9, 3.504451601722595*^9, 
   3.504495798526355*^9, 3.504706660668187*^9, 3.504715340822435*^9, 
   3.504855400887488*^9, 3.5048774541669273`*^9, 3.5070122896543007`*^9, 
   3.5070123825211005`*^9, 3.5070141835707006`*^9, 3.5070148504341006`*^9, 
   3.5070156340677004`*^9, {3.5070167054195004`*^9, 3.5070167109045005`*^9}, 
   3.5070198313807006`*^9, 3.5070247829249005`*^9, 3.507026805297701*^9, 
   3.507055329865*^9, {3.5072287884874*^9, 3.5072288024337997`*^9}, 
   3.5072302729918003`*^9, 3.5072311180558*^9, 3.5072316004618*^9, 
   3.5076278496682777`*^9, 3.5168774541583843`*^9, 3.516877960083179*^9, 
   3.522751051942165*^9, 3.52275154785498*^9, 3.5355441811529217`*^9, 
   3.535544465669723*^9, 3.535545192619878*^9, 3.537079135898233*^9, 
   3.5370823705069036`*^9, 3.53708243709094*^9, 3.53708334007412*^9, 
   3.537083881738174*^9, 3.5370840658345213`*^9, 3.537084265306723*^9, 
   3.537091279838358*^9, 3.537166937372858*^9, 3.538396380794989*^9, 
   3.538477400025627*^9, 3.538726746276333*^9, 3.5387333861230507`*^9, 
   3.538937412015195*^9, 3.53897992185356*^9, 3.5389820585942163`*^9, 
   3.540605368699501*^9, {3.685965441864606*^9, 3.685965468346838*^9}, 
   3.686039809051291*^9, 3.686040180123886*^9, 3.686041376316976*^9, 
   3.6863883112475777`*^9, 3.686395176330209*^9, 3.686630965223336*^9, 
   3.6866322853491898`*^9, 3.6931992533367167`*^9, 3.696235498957782*^9, 
   3.696240232052877*^9, 3.6962432473430862`*^9, 3.696255111095203*^9, 
   3.696256714083796*^9, 3.696350192712761*^9, 3.696390901936358*^9, 
   3.6963910899176903`*^9, 3.6963918452526484`*^9, 3.696392074590479*^9, 
   3.6963924534822693`*^9, 3.697700779036224*^9, 3.697701150512783*^9, 
   3.697701501259259*^9, 3.6977017249733057`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"u", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6863883118264523`*^9, 3.686388317282316*^9}, {
  3.696243400701233*^9, 3.696243405670195*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"F", "[", "r", "]"}]]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]a", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon]a, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon]a, 
     0, {$CellContext`F[$CellContext`r]^Rational[-1, 2]}, 0, 2, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"\[CapitalOmega]", " ", "\[Epsilon]a"}], 
      SqrtBox[
       RowBox[{"F", "[", "r", "]"}]]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]a", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon]a, 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon]a, 
     0, {$CellContext`\[CapitalOmega] $CellContext`F[$CellContext`r]^
       Rational[-1, 2]}, 1, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.686388315740844*^9, 3.68638831765121*^9}, 
   3.686395176356267*^9, 3.686631050390232*^9, {3.696243401431972*^9, 
   3.696243406171595*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proca equation", "Subsection",
 CellChangeTimes->{{3.5044287403099823`*^9, 3.5044287591538763`*^9}, {
   3.5070267612589006`*^9, 3.5070267621013007`*^9}, 3.538396316119836*^9, {
   3.685965173359994*^9, 3.685965173975656*^9}, {3.701058115362679*^9, 
   3.70105811653011*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "i", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Ad", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
       "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FF", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"A", "[", "j", "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"A", "[", "i", "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
       "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FFuu", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FF", "[", 
             RowBox[{"p", ",", "q"}], "]"}], 
            RowBox[{
             RowBox[{"guu", "[", 
              RowBox[{"[", "p", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{
             RowBox[{"guu", "[", 
              RowBox[{"[", "q", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "1", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
       "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"jj", "[", "i", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], ")"}], " ", 
             RowBox[{"g", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{
              RowBox[{"guu", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "p", "]"}], "]"}], 
             RowBox[{
              RowBox[{"guu", "[", 
               RowBox[{"[", "b", "]"}], "]"}], "[", 
              RowBox[{"[", "q", "]"}], "]"}], 
             RowBox[{"FF", "[", 
              RowBox[{"p", ",", "q"}], "]"}], 
             RowBox[{"u", "[", 
              RowBox[{"[", "l", "]"}], "]"}], 
             RowBox[{"g", "[", 
              RowBox[{"b", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "1", ",", "dim"}], "}"}]}], "]"}], "+", 
          RowBox[{"\[Epsilon]p", " ", 
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "t"}], "]"}], 
           RowBox[{"Y", "[", 
            RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"[", "l", "]"}], "]"}], 
              RowBox[{"g", "[", 
               RowBox[{"i", ",", "l"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
       "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6859652190182743`*^9, 3.685965230057925*^9}, {
   3.6859652822657537`*^9, 3.6859654090247707`*^9}, {3.6859654889212093`*^9, 
   3.6859655012737637`*^9}, 3.685965613219624*^9, {3.696255151000679*^9, 
   3.696255214628439*^9}, {3.696255274717061*^9, 3.696255275135848*^9}, {
   3.696256616067286*^9, 3.696256685595285*^9}, 3.696258832171047*^9, {
   3.696390910726832*^9, 3.696390948113411*^9}, {3.6963918587235527`*^9, 
   3.696391886825102*^9}, {3.696392083838666*^9, 3.696392084721633*^9}, {
   3.6963924584029837`*^9, 3.696392464305902*^9}, {3.697700790598639*^9, 
   3.697700835910187*^9}, 3.6977011981270103`*^9, {3.69770150476626*^9, 
   3.697701533466312*^9}, {3.697701721770135*^9, 3.697701722363492*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"EQPROCA", "[", "i", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"BISERIES", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"guu", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "l", "]"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"FF", "[", 
                   RowBox[{"j", ",", "i"}], "]"}], ",", 
                  RowBox[{"x", "[", 
                   RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Christ", "[", 
                    RowBox[{"l", ",", "j", ",", "p"}], "]"}], 
                    RowBox[{"FF", "[", 
                    RowBox[{"p", ",", "i"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Christ", "[", 
                    RowBox[{"l", ",", "i", ",", "p"}], "]"}], 
                    RowBox[{"FF", "[", 
                    RowBox[{"j", ",", "p"}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
               ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], 
            RowBox[{"A", "[", "i", "]"}]}], "+", 
           RowBox[{"4", "\[Pi]", " ", "ee", " ", 
            RowBox[{"jj", "[", "i", "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
       "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.538478565519868*^9, 3.538478727861198*^9}, {
   3.538478799632533*^9, 3.538478850726012*^9}, 3.5384789409452553`*^9, 
   3.538479011692564*^9, {3.540563187455912*^9, 3.540563187930421*^9}, {
   3.5421061259417553`*^9, 3.542106164408423*^9}, {3.685965195947382*^9, 
   3.685965215668754*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EQP1", "=", 
     RowBox[{"EQPROCA", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EQP2", "=", 
     RowBox[{"EQPROCA", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EQP3", "=", 
     RowBox[{"EQPROCA", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EQP4", "=", 
     RowBox[{"EQPROCA", "[", "4", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.540563196351879*^9, {3.6866324349611187`*^9, 3.686632435104845*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DivF", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"guu", "[", 
           RowBox[{"[", "a", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"EQPROCA", "[", "i", "]"}], ",", 
             RowBox[{"x", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Christ", "[", 
               RowBox[{"a", ",", "i", ",", "l"}], "]"}], 
              RowBox[{"EQPROCA", "[", "l", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Simplify", "[", "DivF", "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{3.6962553117588167`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EQP1", ",", "EQP2", ",", "EQP3", ",", "EQP4", ",", "DivF", ",", 
      "divJpartial"}], "}"}], ",", "\"\<Proca.m\>\""}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.685965702512539*^9, 3.685965703232668*^9}, {
  3.685965745630752*^9, 3.685965766174614*^9}, {3.686041416704418*^9, 
  3.686041416887209*^9}, {3.693199467009425*^9, 3.693199467113351*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5048756510129633`*^9, 3.50487570339697*^9}, 
   3.537091708145434*^9, {3.537091739818898*^9, 3.537091748248885*^9}, {
   3.5389378604250717`*^9, 3.538937864905292*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Tmunu of fluid and of Maxwell/Proca field", "Subsection",
 CellChangeTimes->{{3.5044287403099823`*^9, 3.5044287591538763`*^9}, {
   3.5070267612589006`*^9, 3.5070267621013007`*^9}, 3.538396316119836*^9, {
   3.685966403210002*^9, 3.6859664086018744`*^9}, {3.686041383379767*^9, 
   3.686041386987273*^9}, {3.701058306689674*^9, 3.701058316746067*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Phi]", ",", "\[CapitalPhi]1"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalAlpha]", "[", "X_", "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V", "[", "X_", "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[CapitalAlpha]", "[", "\[Phi]", "]"}], "4"], 
           RowBox[{"Tfluid", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", "\[Phi]", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"\[Phi]", ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{"\[Phi]", ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"\[Phi]", ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{"\[Phi]", ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"i", ",", "j"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"guu", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], "[", 
                  RowBox[{"[", "b", "]"}], "]"}], 
                 RowBox[{"D", "[", 
                  RowBox[{"\[Phi]", ",", 
                   RowBox[{"x", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], "]"}], 
                 RowBox[{"D", "[", 
                  RowBox[{"\[Phi]", ",", 
                   RowBox[{"x", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "1", ",", "dim"}], "}"}]}], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"i", ",", "j"}], "]"}], " ", 
           RowBox[{"V", "[", "\[Phi]", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"f0", "[", "\[Phi]", "]"}], ",", 
                   RowBox[{"x", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Christ", "[", 
                   RowBox[{"i", ",", "j", ",", "l"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"f0", "[", "\[Phi]", "]"}], ",", 
                    RowBox[{"x", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
              ")"}], "-", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"i", ",", "j"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"guu", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], "[", 
                  RowBox[{"[", "b", "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"f0", "[", "\[Phi]", "]"}], ",", 
                    RowBox[{"x", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"x", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "-", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Christ", "[", 
                    RowBox[{"a", ",", "b", ",", "l"}], "]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"f0", "[", "\[Phi]", "]"}], ",", 
                    RowBox[{"x", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
                  ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "1", ",", "dim"}], "}"}]}], "]"}]}]}], 
            ")"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
      "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5070553674922*^9, 3.5070554331057997`*^9}, {
   3.5072301775098*^9, 3.5072301899448*^9}, 3.516876284609981*^9, {
   3.5168763325941973`*^9, 3.516876352202737*^9}, {3.522752029870883*^9, 
   3.522752039572269*^9}, {3.52275218691698*^9, 3.522752211182843*^9}, {
   3.522752272386806*^9, 3.522752341418209*^9}, 3.535544390787858*^9, {
   3.535544857122135*^9, 3.535544859394916*^9}, {3.535545017626175*^9, 
   3.535545059285639*^9}, 3.535545429286491*^9, {3.537079149845564*^9, 
   3.537079150638261*^9}, {3.537079195399673*^9, 3.537079235667745*^9}, {
   3.5370792844872417`*^9, 3.537079313596644*^9}, {3.537079371328751*^9, 
   3.537079422483756*^9}, {3.537079472944002*^9, 3.5370794794811907`*^9}, {
   3.5370795266231747`*^9, 3.537079526646927*^9}, {3.53708177871449*^9, 
   3.537081787703926*^9}, 3.537081899531383*^9, {3.53708918761799*^9, 
   3.537089189543503*^9}, {3.537091372049623*^9, 3.537091376054389*^9}, {
   3.5370938083613033`*^9, 3.537093808379181*^9}, 3.537095346147407*^9, 
   3.5370987033342657`*^9, {3.537162897727051*^9, 3.5371629134523277`*^9}, {
   3.5371718765199413`*^9, 3.537171891480652*^9}, 3.538396268116708*^9, {
   3.538396790930018*^9, 3.538396793169619*^9}, {3.5384778029741573`*^9, 
   3.538477899866041*^9}, {3.538478416002277*^9, 3.5384784192675*^9}, {
   3.538478711154312*^9, 3.538478716620337*^9}, 3.538937557532901*^9, {
   3.538937708370974*^9, 3.53893771680282*^9}, 3.53898227151612*^9, 
   3.6859651640142736`*^9, 3.6859656099062862`*^9, {3.6860410209304028`*^9, 
   3.686041065180975*^9}, {3.686041357181617*^9, 3.686041362383711*^9}, {
   3.6860415929985857`*^9, 3.686041600759654*^9}, {3.701058219055684*^9, 
   3.701058226494629*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"i", ",", "j"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "dim"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "dim"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686041031642947*^9, 3.686041032654447*^9}, 
   3.686041608286168*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "r", "]"}], " ", 
      RowBox[{"\[Rho]", "[", "r", "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", "\[Epsilon]a", " ", 
      RowBox[{"X", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", " ", 
         RowBox[{"P", "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalOmega]", "-", 
           RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"P", "[", "r", "]"}], 
      RowBox[{"B", "[", "r", "]"}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"P", "[", "r", "]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", "\[Epsilon]a", " ", 
      RowBox[{"X", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", " ", 
         RowBox[{"P", "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalOmega]", "-", 
           RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}], ",", "0", ",", "0", 
     ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"P", "[", "r", "]"}], " ", 
      RowBox[{"X", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.686041035923629*^9, 3.686041066789747*^9}, 
   3.686041608707199*^9, 3.686631154587709*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"guu", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "p", "]"}], "]"}], 
          RowBox[{
           RowBox[{"guu", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "q", "]"}], "]"}], 
          RowBox[{"FF", "[", 
           RowBox[{"p", ",", "q"}], "]"}], 
          RowBox[{"FF", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"guu", "[", 
        RowBox[{"[", "l", "]"}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}], 
      RowBox[{"A", "[", "l", "]"}], 
      RowBox[{"A", "[", "m", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"TEM", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"guu", "[", 
               RowBox[{"[", "p", "]"}], "]"}], "[", 
              RowBox[{"[", "q", "]"}], "]"}], 
             RowBox[{"FF", "[", 
              RowBox[{"i", ",", "p"}], "]"}], 
             RowBox[{"FF", "[", 
              RowBox[{"q", ",", "j"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "1", ",", "dim"}], "}"}]}], "]"}], "+", 
          RowBox[{"\[Alpha]", 
           FractionBox[
            RowBox[{"g", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "4"], "F2"}], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "2"], "A2"}], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], 
           RowBox[{"A", "[", "i", "]"}], 
           RowBox[{"A", "[", "j", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
       "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542105920226781*^9, 3.5421059636066847`*^9}, {
  3.542105994310471*^9, 3.5421060550017*^9}, {3.5421061765545607`*^9, 
  3.542106306875936*^9}, {3.5421065417079563`*^9, 3.542106544009872*^9}, {
  3.542106582671894*^9, 3.5421066131194887`*^9}, {3.54210737154351*^9, 
  3.542107376192864*^9}, {3.5421074072234707`*^9, 3.5421074924674053`*^9}, {
  3.542110314619768*^9, 3.5421103476397123`*^9}, {3.542110956488645*^9, 
  3.54211096576616*^9}, {3.6860411673700733`*^9, 3.6860411867500677`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"TEM", "[", 
    RowBox[{"i", ",", "j"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "dim"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "dim"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686041554195953*^9, 3.686041569124786*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.686041555596908*^9, 3.686041569769947*^9}, 
   3.686631157282353*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6860415781237087`*^9, 3.686041605486465*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Einstein\[CloseCurlyQuote]s eqs and background solution", "Subsection",
 CellChangeTimes->{{3.5044287403099823`*^9, 3.5044287591538763`*^9}, {
   3.5070267612589006`*^9, 3.5070267621013007`*^9}, 3.538396316119836*^9, {
   3.685965173359994*^9, 3.685965173975656*^9}, {3.685966428657661*^9, 
   3.685966437857966*^9}, {3.701058265689713*^9, 3.7010582971384783`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"EQEINST", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"BISERIES", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ricci", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"g", "[", 
              RowBox[{"i", ",", "j"}], "]"}], " ", "SCAL"}], "+", 
            RowBox[{"\[Kappa]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], " ", 
                RowBox[{"T", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "+", 
               RowBox[{"TEM", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
         "]"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.494340702923778*^9, 3.494340706649364*^9}, {
   3.4945847708411217`*^9, 3.494584822763629*^9}, {3.494586643087392*^9, 
   3.494586644685483*^9}, {3.4946745839591017`*^9, 3.494674598184272*^9}, {
   3.4948633756636333`*^9, 3.494863377186764*^9}, {3.494863420298729*^9, 
   3.494863426175583*^9}, {3.496820404968685*^9, 3.496820452438518*^9}, {
   3.496821540379427*^9, 3.496821554543049*^9}, {3.504332748727181*^9, 
   3.5043327541579638`*^9}, {3.5043328697883263`*^9, 3.504332870084283*^9}, {
   3.5043391281428413`*^9, 3.504339187096039*^9}, {3.504428270801147*^9, 
   3.504428271363044*^9}, {3.5044286466453247`*^9, 3.5044286468187838`*^9}, {
   3.5044492158292294`*^9, 3.5044492351069727`*^9}, {3.50470795041389*^9, 
   3.504707981830139*^9}, 3.5047095121518087`*^9, 3.504710015264078*^9, {
   3.522752329827031*^9, 3.5227523298463087`*^9}, {3.535545022524313*^9, 
   3.535545022549247*^9}, {3.5370793893347683`*^9, 3.537079389340351*^9}, {
   3.53708320277229*^9, 3.537083256254108*^9}, {3.5371629800080442`*^9, 
   3.5371629828443127`*^9}, {3.5371630418447313`*^9, 3.537163044309452*^9}, 
   3.538396395668947*^9, {3.53893825888251*^9, 3.53893826211685*^9}, {
   3.5389383581141167`*^9, 3.538938366203148*^9}, {3.538981836439662*^9, 
   3.538981853084009*^9}, {3.686041233735388*^9, 3.686041257558243*^9}, {
   3.68604144659149*^9, 3.686041472758691*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DivE", "[", "i", "]"}], "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"guu", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], 
           RowBox[{
            RowBox[{"guu", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"EQEINST", "[", 
                RowBox[{"a", ",", "b"}], "]"}], ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Christ", "[", 
                  RowBox[{"a", ",", "j", ",", "l"}], "]"}], 
                 RowBox[{"EQEINST", "[", 
                  RowBox[{"l", ",", "b"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Christ", "[", 
                  RowBox[{"b", ",", "j", ",", "l"}], "]"}], 
                 RowBox[{"EQEINST", "[", 
                  RowBox[{"l", ",", "a"}], "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
            ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]p", ",", "0", ",", "ORDERp"}], "}"}]}], "]"}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.504449254286968*^9, 3.504449269613965*^9}, {
   3.50444934930687*^9, 3.504449353406739*^9}, {3.5070159791085005`*^9, 
   3.5070159890769005`*^9}, 3.537093808558663*^9, 3.5370953467087*^9, 
   3.537098704457103*^9, 3.5371670109314547`*^9, 3.686041275681785*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"DivE", "[", "2", "]"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.5047081909665728`*^9, 3.50470824479135*^9}, {
   3.5047082950841103`*^9, 3.5047083429211903`*^9}, 3.537167012975745*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SOL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["M", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], "  ", 
       RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"F", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M", "[", "r", "]"}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"P", "[", "r", "]"}]}]}], ")"}]}], 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", "[", "r", "]"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"P", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", "r", "]"}], "+", 
           RowBox[{"\[Rho]", "[", "r", "]"}]}], ")"}]}], 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["wb", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", "r", "]"}], "+", 
           RowBox[{"\[Rho]", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"wb", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["wb", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
        RowBox[{"r", "-", 
         RowBox[{"2", " ", 
          RowBox[{"M", "[", "r", "]"}]}]}]], "-", 
       RowBox[{
        FractionBox["4", "r"], 
        RowBox[{
         RowBox[{"wb", "'"}], "[", "r", "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"EQEINST", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"DivE", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "]"}], "//.", 
   RowBox[{"Union", "[", 
    RowBox[{"SOL", ",", 
     RowBox[{"D", "[", 
      RowBox[{"SOL", ",", "r"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"\[CapitalOmega]", "-", 
           RowBox[{"wb", "[", "r", "]"}]}]}], "]"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"M", "[", "r", "]"}], "r"]}]}]}], "]"}]}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", 
        RowBox[{"16", "\[Pi]"}]}]}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6860412812040863`*^9, 3.686041331012887*^9}, {
  3.6860416575088177`*^9, 3.686041763509675*^9}, {3.6860417963415728`*^9, 
  3.68604183020462*^9}, {3.68604188607032*^9, 3.6860419493090878`*^9}, {
  3.686041996326848*^9, 3.686042000472712*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.686041333493949*^9, {3.686041634018849*^9, 3.686041697832856*^9}, {
   3.686041735170581*^9, 3.686041763796562*^9}, {3.686041809588532*^9, 
   3.686041831101082*^9}, {3.686041889939019*^9, 3.6860419496053667`*^9}, 
   3.686042000784622*^9, 3.6866311576011972`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqTOV1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "'"}], "[", "r", "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "'"}], "[", "r", "]"}], "//.", "SOL"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqTOV2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "'"}], "[", "r", "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "'"}], "[", "r", "]"}], "//.", "SOL"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqTOV3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "'"}], "[", "r", "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "'"}], "[", "r", "]"}], "//.", "SOL"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqTOV4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"wb", "''"}], "[", "r", "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"wb", "''"}], "[", "r", "]"}], "//.", "SOL"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.68604204207475*^9, 3.686042081210388*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SOLTOV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "\[Rho]0"}], "]"}]}], ",", 
     RowBox[{"M", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "\[Pi]"}], "3"], " ", "\[Rho]0", " ", 
         SuperscriptBox["r", "3"]}]}], "]"}]}], ",", 
     RowBox[{"F", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"R", "-", 
            RowBox[{"2", " ", "MASS"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"3", "-", 
               RowBox[{"8", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Rho]0"}]}]], "-", 
             RowBox[{"3", " ", 
              SqrtBox[
               RowBox[{"3", "-", 
                RowBox[{"8", " ", "\[Pi]", " ", 
                 SuperscriptBox["R", "2"], " ", "\[Rho]0"}]}]]}]}], ")"}], 
           "2"]}], 
         RowBox[{"4", " ", "R", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"8", " ", "\[Pi]", " ", 
             SuperscriptBox["R", "2"], " ", "\[Rho]0"}]}], ")"}]}]]}], 
       "]"}]}], ",", 
     RowBox[{"P", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        FractionBox[
         RowBox[{"\[Rho]0", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"3", "-", 
              RowBox[{"8", " ", "\[Pi]", " ", 
               SuperscriptBox["R", "2"], " ", "\[Rho]0"}]}]], "-", 
            SqrtBox[
             RowBox[{"3", "-", 
              RowBox[{"8", " ", "\[Pi]", " ", 
               SuperscriptBox["r", "2"], " ", "\[Rho]0"}]}]]}], ")"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"3", "-", 
            RowBox[{"8", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Rho]0"}]}]], "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"3", "-", 
             RowBox[{"8", " ", "\[Pi]", " ", 
              SuperscriptBox["R", "2"], " ", "\[Rho]0"}]}]]}]}]]}], "]"}]}], 
     ",", 
     RowBox[{"\[Rho]0", "\[Rule]", 
      FractionBox["MASS", 
       RowBox[{"4", 
        FractionBox["\[Pi]", "3"], 
        SuperscriptBox["R", "3"]}]]}], ",", 
     RowBox[{"MASS", "\[Rule]", 
      RowBox[{"c", " ", "R"}]}]}], "}"}]}], ";", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"eqTOV1", ",", "eqTOV2", ",", "eqTOV3", ",", "eqTOV4"}], "}"}], "//.",
     "SOLTOV"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.686042085875206*^9, 3.6860421260261497`*^9}, {
  3.686042161858603*^9, 3.686042165330493*^9}, {3.6860421963793993`*^9, 
  3.686042255699613*^9}, {3.6860422930026407`*^9, 3.686042368948017*^9}, {
  3.686042544185522*^9, 3.6860425562751703`*^9}, {3.6860426523146267`*^9, 
  3.686042652722316*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{
       SuperscriptBox["wb", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "r"], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "c"}]}]], " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"wb", "[", "r", "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["wb", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "c"}]}]]}], "-", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "c", " ", 
            SuperscriptBox["r", "2"]}], 
           SuperscriptBox["R", "2"]]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "c", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        SuperscriptBox["R", "2"]}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["wb", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.686042107274724*^9, 3.686042126711978*^9}, {
   3.686042242364937*^9, 3.6860422565123863`*^9}, {3.686042309331732*^9, 
   3.6860423702095213`*^9}, {3.6860425505811987`*^9, 3.686042556552992*^9}, {
   3.686042653715819*^9, 3.686042672581799*^9}, 3.686631166100548*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["To Kojima Form", "Section",
 CellChangeTimes->{{3.5383993091520863`*^9, 3.5383993164952602`*^9}, 
   3.538478975274309*^9, {3.685965798900836*^9, 3.685965799372788*^9}, {
   3.685966447833681*^9, 3.6859664493857203`*^9}, {3.686042430046359*^9, 
   3.68604243167905*^9}, {3.686305910397937*^9, 3.6863059121129227`*^9}, {
   3.6866354006407337`*^9, 3.6866354024886093`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6863884011398153`*^9, 3.686388403952716*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ff", "[", 
    RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}], "1"], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "\[Omega]", " ", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hh", "[", 
    RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], "1"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "\[Omega]", " ", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kk", "[", 
    RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}], "1"], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "\[Omega]", " ", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aa", "[", 
    RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}], "1"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "\[Omega]", " ", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]\[Rho]", "[", 
    RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Rho]EM", "[", "r", "]"}], "1"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "\[Omega]", " ", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "EQP1", ",", "EQP2", ",", "EQP3", ",", "EQP4", ",", "DivF", ",", 
     "divJpartial"}], "}"}], "=", 
   RowBox[{"Get", "[", "\"\<Proca.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SJ", "[", "X_", "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"X", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.686041515812714*^9, 3.686041529045578*^9}, {
  3.686635976792523*^9, 3.686636046672247*^9}, {3.6866361003377533`*^9, 
  3.6866361047031517`*^9}, {3.693199481706547*^9, 3.6931994818500834`*^9}, {
  3.697701545452626*^9, 3.697701555821829*^9}, {3.697712915953044*^9, 
  3.697712916103327*^9}}],

Cell[CellGroupData[{

Cell["Angular part:", "Subsubsection",
 CellChangeTimes->{{3.537169436071678*^9, 3.537169438199121*^9}, 
   3.53847897527479*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"\[Theta]", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"\[Theta]", "\[LessEqual]", "\[Pi]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S\[Theta]", "[", 
    RowBox[{"\[Theta]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", "\[CurlyPhi]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S\[CurlyPhi]", "[", 
    RowBox[{"\[Theta]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", "\[Theta]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", "\[Theta]_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleANG", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "l"}], 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}], 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"3", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l", "+", 
          SuperscriptBox["l", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ")"}]}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"4", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l", "+", 
          SuperscriptBox["l", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "l", "+", 
             SuperscriptBox["l", "2"], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "l"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "l"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleANG2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"XX", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"Y", "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "-", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"Y", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"3", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"W", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Y", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", 
            SuperscriptBox["l", "2"], "+", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"4", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], " ", 
          
          RowBox[{"W", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "4"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "4"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Y", "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
             
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"XX", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", 
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox[
           RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"Y", "[", 
               RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"3", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l", "+", 
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"XX", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"3", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.537248251134644*^9, 3.537248268481345*^9}, {
   3.5372500792999687`*^9, 3.537250088360345*^9}, {3.537253909457386*^9, 
   3.537253926144947*^9}, {3.5372539814636497`*^9, 3.5372539881597357`*^9}, {
   3.538399431779244*^9, 3.538399432036621*^9}, 3.538478975291098*^9, 
   3.538485294580593*^9, {3.538726846429902*^9, 3.538726850118156*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ruleNO\[CurlyPhi]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{"I", " ", "m", " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{"I", " ", "m", " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "3"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       SuperscriptBox["m", "3"], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleT", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"ruleANG", ",", "ruleNO\[CurlyPhi]", ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], "\[Rule]", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.538485298681395*^9, 3.5384853912777452`*^9}, {
   3.5384854349742107`*^9, 3.538485449974841*^9}, {3.5384866012135572`*^9, 
   3.538486628396125*^9}, {3.538723494972435*^9, 3.538723502475541*^9}, {
   3.538726898558275*^9, 3.538726905205079*^9}, 3.538729084576704*^9, 
   3.538729140888191*^9, {3.53873078262709*^9, 3.538730782787993*^9}, {
   3.5387311829046783`*^9, 3.538731183316236*^9}, {3.538733897471884*^9, 
   3.5387339047183523`*^9}, {3.5388889502067127`*^9, 3.538888950346525*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["divJpartial:", "Subsubsection",
 CellChangeTimes->{{3.5405633451046143`*^9, 3.540563348518177*^9}, {
  3.545557685185483*^9, 3.545557689503373*^9}, {3.545558317637087*^9, 
  3.545558323820117*^9}, {3.693199506847651*^9, 3.693199509176158*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EQ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SJ", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"]}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
         "\[Epsilon]p"}], " ", ")"}], 
       RowBox[{"-", "1"}]], "divJpartial"}], "//.", "ruleT"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.540563349941804*^9, 3.540563367382481*^9}, {
   3.540563401200914*^9, 3.5405634200930843`*^9}, {3.540564912414117*^9, 
   3.540564926000856*^9}, {3.540564989917589*^9, 3.540564990485076*^9}, {
   3.540605586415184*^9, 3.5406056044800262`*^9}, {3.545548256992803*^9, 
   3.545548262902968*^9}, {3.5455483333568497`*^9, 3.545548338840357*^9}, {
   3.545548965995262*^9, 3.5455489664389544`*^9}, {3.5455513209335823`*^9, 
   3.54555132421947*^9}, 3.545551365954365*^9, {3.545557723674892*^9, 
   3.545557736957713*^9}, 3.545557851052137*^9, {3.545558326391871*^9, 
   3.545558348945822*^9}, 3.545712630351996*^9, {3.545712666496871*^9, 
   3.5457126684170628`*^9}, {3.545712741419546*^9, 3.545712747774331*^9}, 
   3.693199562656803*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "divJpartial", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[Omega]"}]], " ", 
   SuperscriptBox["r", "4"]}], "\[Epsilon]p"]], "Output",
 CellChangeTimes->{
  3.545548348086184*^9, 3.5455486460589533`*^9, {3.545548972875478*^9, 
   3.545548996316114*^9}, {3.545549229947445*^9, 3.5455492862954473`*^9}, 
   3.545551330056175*^9, 3.5455513680231047`*^9, 3.545555271715233*^9, {
   3.545557737868225*^9, 3.5455577487305803`*^9}, 3.5455578547041683`*^9, {
   3.545558343355918*^9, 3.54555835419431*^9}, 3.545559276303761*^9, 
   3.545566365506702*^9, 3.545568937325697*^9, 3.545569014509078*^9, 
   3.5455691242591887`*^9, {3.545659844591069*^9, 3.545659872226987*^9}, 
   3.545659915696561*^9, 3.5456601875094337`*^9, 3.545674434869417*^9, 
   3.545712640047379*^9, 3.545712676302462*^9, {3.545712741961648*^9, 
   3.545712760477202*^9}, 3.545717274352002*^9, 3.545909682074688*^9, 
   3.545910652626749*^9, 3.6866336210199413`*^9, {3.686635969045451*^9, 
   3.6866359857929773`*^9}, 3.686636115207507*^9, 3.686655450061947*^9, 
   3.693199575283264*^9, 3.6977018222904663`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ", ",", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc2\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Theta]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cY0", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"cY", "-", 
      RowBox[{"cYc", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
      RowBox[{"cYc2\[Theta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "\[Theta]"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ", ",", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]s\[Theta]", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"cY\[Theta]s\[Theta]", "-", 
     RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5455513769076767`*^9, 3.545551446678381*^9}, {
  3.545555088690633*^9, 3.5455550952886047`*^9}, {3.545555783685521*^9, 
  3.5455558966380987`*^9}, {3.5455560553680143`*^9, 3.545556210936975*^9}, {
  3.5455565889901457`*^9, 3.54555661602353*^9}, {3.5455566783312187`*^9, 
  3.54555670738684*^9}, {3.545556766986858*^9, 3.545556778132945*^9}, {
  3.545557826303364*^9, 3.5455578289064827`*^9}, {3.545557891962167*^9, 
  3.545557959348864*^9}, {3.545557989820939*^9, 3.545558015112998*^9}, {
  3.545558045663436*^9, 3.545558127369259*^9}, {3.545558164267748*^9, 
  3.54555816646655*^9}, {3.54555826517752*^9, 3.54555827048177*^9}, {
  3.545712779363522*^9, 3.545712793150531*^9}, {3.545910662319254*^9, 
  3.5459106643058443`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", "\"\<Checks:\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CHECK", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"EQ", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"cY0", "-", "cYc2\[Theta]"}], ")"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
        RowBox[{"cYc", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
        RowBox[{"2", "cYc2\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cY\[Theta]s\[Theta]0", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vect", "=", 
     RowBox[{"{", 
      RowBox[{
      "cY0", ",", "cYc", ",", "cYc2\[Theta]", ",", "cY\[Theta]s\[Theta]0", 
       ",", "cY\[Theta]s\[Theta]c\[Theta]"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.545558196576168*^9, 3.545558250915618*^9}, {
  3.545569105256179*^9, 3.545569118934325*^9}, {3.693199602025465*^9, 
  3.693199602716028*^9}, {3.6931996474495277`*^9, 3.693199669481262*^9}}],

Cell[BoxData["\<\"Checks:\"\>"], "Print",
 CellChangeTimes->{{3.545558239613283*^9, 3.54555827454338*^9}, 
   3.5455583755319757`*^9, 3.545559278596167*^9, 3.545566394110713*^9, 
   3.545569049738542*^9, {3.545569120749373*^9, 3.54556912672574*^9}, 
   3.545659935916946*^9, 3.545660200435605*^9, 3.5456744569748783`*^9, 
   3.54571280537685*^9, 3.5457173540590057`*^9, 3.545909696929318*^9, {
   3.545910659531234*^9, 3.545910666643097*^9}, 3.6866336236455917`*^9, 
   3.6866361208254547`*^9, 3.6866554509888897`*^9, {3.693199584898366*^9, 
   3.693199602942882*^9}, {3.6931996493625402`*^9, 3.693199669798971*^9}, 
   3.6977018224112177`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "divJpartial", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[Omega]"}]], " ", 
   SuperscriptBox["r", "4"]}], "\[Epsilon]p"]], "Output",
 CellChangeTimes->{{3.545558240147789*^9, 3.545558274573701*^9}, 
   3.545558375570242*^9, 3.545559278619691*^9, 3.5455663941698923`*^9, 
   3.545569049789707*^9, {3.5455691208088007`*^9, 3.545569126751416*^9}, 
   3.545659935963422*^9, 3.545660200483653*^9, 3.545674457040126*^9, 
   3.545712805474629*^9, 3.54571735414439*^9, 3.54590969699713*^9, {
   3.545910659624934*^9, 3.545910666666431*^9}, 3.686633623755877*^9, 
   3.686636120833218*^9, 3.68665545100525*^9, {3.693199584908078*^9, 
   3.6931996029536963`*^9}, {3.693199649372937*^9, 3.6931996698081427`*^9}, 
   3.6977018224279613`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.545558240147789*^9, 3.545558274573701*^9}, 
   3.545558375570242*^9, 3.545559278619691*^9, 3.5455663941698923`*^9, 
   3.545569049789707*^9, {3.5455691208088007`*^9, 3.545569126751416*^9}, 
   3.545659935963422*^9, 3.545660200483653*^9, 3.545674457040126*^9, 
   3.545712805474629*^9, 3.54571735414439*^9, 3.54590969699713*^9, {
   3.545910659624934*^9, 3.545910666666431*^9}, 3.686633623755877*^9, 
   3.686636120833218*^9, 3.68665545100525*^9, {3.693199584908078*^9, 
   3.6931996029536963`*^9}, {3.693199649372937*^9, 3.6931996698081427`*^9}, 
   3.697701822430871*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.545558240147789*^9, 3.545558274573701*^9}, 
   3.545558375570242*^9, 3.545559278619691*^9, 3.5455663941698923`*^9, 
   3.545569049789707*^9, {3.5455691208088007`*^9, 3.545569126751416*^9}, 
   3.545659935963422*^9, 3.545660200483653*^9, 3.545674457040126*^9, 
   3.545712805474629*^9, 3.54571735414439*^9, 3.54590969699713*^9, {
   3.545910659624934*^9, 3.545910666666431*^9}, 3.686633623755877*^9, 
   3.686636120833218*^9, 3.68665545100525*^9, {3.693199584908078*^9, 
   3.6931996029536963`*^9}, {3.693199649372937*^9, 3.6931996698081427`*^9}, 
   3.6977018224326773`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AL", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cY0", "-", "cYc2\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AtL", "=", "cYc"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BL", "=", "cY\[Theta]s\[Theta]0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DL", "=", 
   RowBox[{"2", "cYc2\[Theta]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BtL", "=", "cY\[Theta]s\[Theta]c\[Theta]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5455565102712793`*^9, 3.545556551136353*^9}, {
  3.545558278819783*^9, 3.545558307284775*^9}, {3.5455583781339827`*^9, 
  3.54555838490965*^9}, {3.545559282443378*^9, 3.545559282981791*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"EQ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"AL", "+", 
        RowBox[{"AtL", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"DL", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"BL", "+", 
        RowBox[{"BtL", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.545566398439253*^9, 3.545566500458831*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "divJpartial", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[Omega]"}]], " ", 
   SuperscriptBox["r", "4"]}], "\[Epsilon]p"]], "Output",
 CellChangeTimes->{3.545566501370377*^9, 3.545569053357416*^9, 
  3.545569131482978*^9, 3.545659941599676*^9, 3.545660204952888*^9, 
  3.545674460494433*^9, 3.5457128153788548`*^9, 3.545717358820207*^9, 
  3.5459097003796186`*^9, 3.545910669331172*^9, 3.686633628138139*^9, 
  3.6866361244490423`*^9, 3.686655452864151*^9, 3.697701822466516*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Lorenz:", "Subsubsection",
 CellChangeTimes->{{3.5405633451046143`*^9, 3.540563348518177*^9}, {
  3.545557685185483*^9, 3.545557689503373*^9}, {3.545558317637087*^9, 
  3.545558323820117*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EQ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SJ", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"]}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
         "\[Epsilon]p"}], " ", ")"}], 
       RowBox[{"-", "1"}]], "DivF"}], "//.", "ruleT"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.540563349941804*^9, 3.540563367382481*^9}, {
   3.540563401200914*^9, 3.5405634200930843`*^9}, {3.540564912414117*^9, 
   3.540564926000856*^9}, {3.540564989917589*^9, 3.540564990485076*^9}, {
   3.540605586415184*^9, 3.5406056044800262`*^9}, {3.545548256992803*^9, 
   3.545548262902968*^9}, {3.5455483333568497`*^9, 3.545548338840357*^9}, {
   3.545548965995262*^9, 3.5455489664389544`*^9}, {3.5455513209335823`*^9, 
   3.54555132421947*^9}, 3.545551365954365*^9, {3.545557723674892*^9, 
   3.545557736957713*^9}, 3.545557851052137*^9, {3.545558326391871*^9, 
   3.545558348945822*^9}, 3.545712630351996*^9, {3.545712666496871*^9, 
   3.5457126684170628`*^9}, {3.545712741419546*^9, 3.545712747774331*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"F", "[", "r", "]"}], 
    RowBox[{"3", "/", "2"}]]], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Mu]", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"F", "[", "r", "]"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{
          RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u2", "[", "l", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"8", " ", "ee", " ", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalOmega]", "-", 
        RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
            RowBox[{
             RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      SqrtBox[
       RowBox[{"F", "[", "r", "]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"m", " ", "\[Epsilon]a", " ", 
               RowBox[{"w", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", "m", " ", "\[Epsilon]a", " ", "\[Omega]", " ", 
            RowBox[{"w", "[", "r", "]"}], " ", 
            RowBox[{
             RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["F", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "\[Epsilon]a", " ", "\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"w", "[", "r", "]"}], " ", 
         RowBox[{
          RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "ee", " ", "\[Pi]", " ", 
      RowBox[{"F", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], 
             ")"}], " ", 
            RowBox[{"\[Rho]EM", "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Omega]", "-", 
                 RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], 
                ")"}], " ", 
               RowBox[{
                RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]", " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               RowBox[{
                RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", "l", " ", "\[Omega]", " ", 
               RowBox[{
                RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", "\[Omega]", " ", 
               RowBox[{
                RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
              RowBox[{
              "4", " ", "\[ImaginaryI]", " ", "l", " ", "\[Epsilon]a", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
               RowBox[{
                RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["l", "2"], " ", "\[Epsilon]a", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
               RowBox[{
                RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
               RowBox[{
                RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{
                RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{
                    "m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], 
                   ")"}], " ", 
                  RowBox[{
                   RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", "\[Omega]", " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u2", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{
                 "m", " ", "r", " ", "\[Epsilon]a", " ", "\[CapitalOmega]", 
                  " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u2", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                 "2", " ", "m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]", 
                  " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "r", " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u1", "[", "l", "]"}], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                 "m", " ", "r", " ", "\[Epsilon]a", " ", "\[CapitalOmega]", 
                  " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u3", "[", "l", "]"}], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[Epsilon]a", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               RowBox[{
                RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u4", "[", "l", "]"}], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.545548348086184*^9, 3.5455486460589533`*^9, {3.545548972875478*^9, 
   3.545548996316114*^9}, {3.545549229947445*^9, 3.5455492862954473`*^9}, 
   3.545551330056175*^9, 3.5455513680231047`*^9, 3.545555271715233*^9, {
   3.545557737868225*^9, 3.5455577487305803`*^9}, 3.5455578547041683`*^9, {
   3.545558343355918*^9, 3.54555835419431*^9}, 3.545559276303761*^9, 
   3.545566365506702*^9, 3.545568937325697*^9, 3.545569014509078*^9, 
   3.5455691242591887`*^9, {3.545659844591069*^9, 3.545659872226987*^9}, 
   3.545659915696561*^9, 3.5456601875094337`*^9, 3.545674434869417*^9, 
   3.545712640047379*^9, 3.545712676302462*^9, {3.545712741961648*^9, 
   3.545712760477202*^9}, 3.545717274352002*^9, 3.545909682074688*^9, 
   3.545910652626749*^9, 3.6866336210199413`*^9, {3.686635969045451*^9, 
   3.6866359857929773`*^9}, 3.686636115207507*^9, 3.686655450061947*^9, 
   3.693199702008535*^9, 3.696391052009467*^9, 3.696391368012048*^9, 
   3.6963920357172527`*^9, 3.696392236033491*^9, 3.69639265892999*^9, 
   3.6977009411098833`*^9, 3.697701351017405*^9, 3.6977015987490473`*^9, 
   3.697701832158834*^9, 3.697718587975952*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ", ",", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc2\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Theta]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cY0", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"cY", "-", 
      RowBox[{"cYc", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
      RowBox[{"cYc2\[Theta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "\[Theta]"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ", ",", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]s\[Theta]", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]0", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"cY\[Theta]s\[Theta]", "-", 
     RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5455513769076767`*^9, 3.545551446678381*^9}, {
  3.545555088690633*^9, 3.5455550952886047`*^9}, {3.545555783685521*^9, 
  3.5455558966380987`*^9}, {3.5455560553680143`*^9, 3.545556210936975*^9}, {
  3.5455565889901457`*^9, 3.54555661602353*^9}, {3.5455566783312187`*^9, 
  3.54555670738684*^9}, {3.545556766986858*^9, 3.545556778132945*^9}, {
  3.545557826303364*^9, 3.5455578289064827`*^9}, {3.545557891962167*^9, 
  3.545557959348864*^9}, {3.545557989820939*^9, 3.545558015112998*^9}, {
  3.545558045663436*^9, 3.545558127369259*^9}, {3.545558164267748*^9, 
  3.54555816646655*^9}, {3.54555826517752*^9, 3.54555827048177*^9}, {
  3.545712779363522*^9, 3.545712793150531*^9}, {3.545910662319254*^9, 
  3.5459106643058443`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", "\"\<Checks:\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CHECK", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"EQ", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"cY0", "-", "cYc2\[Theta]"}], ")"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
        RowBox[{"cYc", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
        RowBox[{"2", "cYc2\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cY\[Theta]s\[Theta]0", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vect", "=", 
     RowBox[{"{", 
      RowBox[{
      "cY0", ",", "cYc", ",", "cYc2\[Theta]", ",", "cY\[Theta]s\[Theta]0", 
       ",", "cY\[Theta]s\[Theta]c\[Theta]"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.545558196576168*^9, 3.545558250915618*^9}, {
  3.545569105256179*^9, 3.545569118934325*^9}}],

Cell[BoxData["\<\"Checks:\"\>"], "Print",
 CellChangeTimes->{{3.545558239613283*^9, 3.54555827454338*^9}, 
   3.5455583755319757`*^9, 3.545559278596167*^9, 3.545566394110713*^9, 
   3.545569049738542*^9, {3.545569120749373*^9, 3.54556912672574*^9}, 
   3.545659935916946*^9, 3.545660200435605*^9, 3.5456744569748783`*^9, 
   3.54571280537685*^9, 3.5457173540590057`*^9, 3.545909696929318*^9, {
   3.545910659531234*^9, 3.545910666643097*^9}, 3.6866336236455917`*^9, 
   3.6866361208254547`*^9, 3.6866554509888897`*^9, 3.693199705514052*^9, 
   3.696391393516465*^9, 3.696392241273591*^9, 3.696392665605801*^9, 
   3.6977009450263042`*^9, 3.697701353425164*^9, 3.697701600995121*^9, 
   3.697701834339864*^9, 3.697718590034049*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.545558240147789*^9, 3.545558274573701*^9}, 
   3.545558375570242*^9, 3.545559278619691*^9, 3.5455663941698923`*^9, 
   3.545569049789707*^9, {3.5455691208088007`*^9, 3.545569126751416*^9}, 
   3.545659935963422*^9, 3.545660200483653*^9, 3.545674457040126*^9, 
   3.545712805474629*^9, 3.54571735414439*^9, 3.54590969699713*^9, {
   3.545910659624934*^9, 3.545910666666431*^9}, 3.686633623755877*^9, 
   3.686636120833218*^9, 3.68665545100525*^9, 3.693199705521484*^9, 
   3.696391393532234*^9, 3.696392241333069*^9, 3.69639266565107*^9, 
   3.6977009450538673`*^9, 3.6977013534552927`*^9, 3.697701601022421*^9, 
   3.697701834355187*^9, 3.6977185900510406`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.545558240147789*^9, 3.545558274573701*^9}, 
   3.545558375570242*^9, 3.545559278619691*^9, 3.5455663941698923`*^9, 
   3.545569049789707*^9, {3.5455691208088007`*^9, 3.545569126751416*^9}, 
   3.545659935963422*^9, 3.545660200483653*^9, 3.545674457040126*^9, 
   3.545712805474629*^9, 3.54571735414439*^9, 3.54590969699713*^9, {
   3.545910659624934*^9, 3.545910666666431*^9}, 3.686633623755877*^9, 
   3.686636120833218*^9, 3.68665545100525*^9, 3.693199705521484*^9, 
   3.696391393532234*^9, 3.696392241333069*^9, 3.69639266565107*^9, 
   3.6977009450538673`*^9, 3.6977013534552927`*^9, 3.697701601022421*^9, 
   3.697701834355187*^9, 3.697718590051777*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.545558240147789*^9, 3.545558274573701*^9}, 
   3.545558375570242*^9, 3.545559278619691*^9, 3.5455663941698923`*^9, 
   3.545569049789707*^9, {3.5455691208088007`*^9, 3.545569126751416*^9}, 
   3.545659935963422*^9, 3.545660200483653*^9, 3.545674457040126*^9, 
   3.545712805474629*^9, 3.54571735414439*^9, 3.54590969699713*^9, {
   3.545910659624934*^9, 3.545910666666431*^9}, 3.686633623755877*^9, 
   3.686636120833218*^9, 3.68665545100525*^9, 3.693199705521484*^9, 
   3.696391393532234*^9, 3.696392241333069*^9, 3.69639266565107*^9, 
   3.6977009450538673`*^9, 3.6977013534552927`*^9, 3.697701601022421*^9, 
   3.697701834355187*^9, 3.697718590052452*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AL", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cY0", "-", "cYc2\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AtL", "=", "cYc"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BL", "=", "cY\[Theta]s\[Theta]0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DL", "=", 
   RowBox[{"2", "cYc2\[Theta]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BtL", "=", "cY\[Theta]s\[Theta]c\[Theta]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5455565102712793`*^9, 3.545556551136353*^9}, {
  3.545558278819783*^9, 3.545558307284775*^9}, {3.5455583781339827`*^9, 
  3.54555838490965*^9}, {3.545559282443378*^9, 3.545559282981791*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"EQ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"AL", "+", 
        RowBox[{"AtL", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"DL", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"BL", "+", 
        RowBox[{"BtL", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.545566398439253*^9, 3.545566500458831*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.545566501370377*^9, 3.545569053357416*^9, 
  3.545569131482978*^9, 3.545659941599676*^9, 3.545660204952888*^9, 
  3.545674460494433*^9, 3.5457128153788548`*^9, 3.545717358820207*^9, 
  3.5459097003796186`*^9, 3.545910669331172*^9, 3.686633628138139*^9, 
  3.6866361244490423`*^9, 3.686655452864151*^9, 3.696391395402132*^9, 
  3.6963922422995167`*^9, 3.696392665938429*^9, 3.697700965249013*^9, 
  3.697701353542972*^9, 3.69770160108628*^9, 3.697701834400444*^9, 
  3.697718590112875*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["t-component:", "Subsubsection",
 CellChangeTimes->{{3.5405633451046143`*^9, 3.540563348518177*^9}, {
  3.545557685185483*^9, 3.545557689503373*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EQ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SJ", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "1", ")"}], 
       RowBox[{"-", "1"}]], "EQP1"}], "//.", "ruleT"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.540563349941804*^9, 3.540563367382481*^9}, {
   3.540563401200914*^9, 3.5405634200930843`*^9}, {3.540564912414117*^9, 
   3.540564926000856*^9}, {3.540564989917589*^9, 3.540564990485076*^9}, {
   3.540605586415184*^9, 3.5406056044800262`*^9}, {3.545548256992803*^9, 
   3.545548262902968*^9}, {3.5455483333568497`*^9, 3.545548338840357*^9}, {
   3.545548965995262*^9, 3.5455489664389544`*^9}, {3.5455513209335823`*^9, 
   3.54555132421947*^9}, 3.545551365954365*^9, {3.545557723674892*^9, 
   3.545557736957713*^9}, 3.545557851052137*^9, 3.545717366344305*^9, {
   3.545910008522331*^9, 3.545910009012916*^9}, {3.5459101701907187`*^9, 
   3.545910170785737*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"F", "[", "r", "]"}]}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
    "\[Epsilon]p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "ee", " ", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"F", "[", "r", "]"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
       RowBox[{"\[Rho]EM", "[", "r", "]"}]}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", "ee", " ", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", "\[CapitalOmega]", 
       " ", 
       SqrtBox[
        RowBox[{"F", "[", "r", "]"}]], " ", 
       RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          RowBox[{"Y", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
             RowBox[{
              RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"F", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", 
               SuperscriptBox["l", "2"], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "l"}], ")"}], " ", "\[Omega]", " ", 
                RowBox[{
                 RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "l", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "l"}], ")"}], " ", "\[Epsilon]a", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"w", "[", "r", "]"}], " ", 
                   RowBox[{
                    RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
                    RowBox[{
                    RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"B", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Omega]"}], "-", 
                    RowBox[{"2", " ", "m", " ", "\[Epsilon]a", " ", 
                    RowBox[{"w", "[", "r", "]"}]}], "-", 
                    RowBox[{"m", " ", "r", " ", "\[Epsilon]a", " ", 
                    RowBox[{
                    SuperscriptBox["w", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", "\[Omega]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"u2", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"2", " ", "m", " ", "\[Epsilon]a", " ", 
                   RowBox[{"w", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"m", " ", "r", " ", "\[Epsilon]a", " ", 
                   RowBox[{
                    SuperscriptBox["w", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"u1", "[", "l", "]"}], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "\[Epsilon]a", " ", 
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"w", "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["w", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{"Y", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
             RowBox[{
              RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Epsilon]a", " ", 
          RowBox[{"w", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", " ", 
             RowBox[{"Y", "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]", " ", 
                RowBox[{
                 RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{
                    RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"B", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["F", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Omega]", "2"], " ", 
                RowBox[{
                 RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{
                RowBox[{"B", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.545548348086184*^9, 3.5455486460589533`*^9, {3.545548972875478*^9, 
   3.545548996316114*^9}, {3.545549229947445*^9, 3.5455492862954473`*^9}, 
   3.545551330056175*^9, 3.5455513680231047`*^9, 3.545555271715233*^9, {
   3.545557737868225*^9, 3.5455577487305803`*^9}, 3.5455578547041683`*^9, 
   3.5455665144291897`*^9, 3.5455690611818533`*^9, 3.545569133377531*^9, 
   3.545660214179348*^9, 3.545674477274819*^9, 3.5457173835025377`*^9, 
   3.54590972205939*^9, {3.545910171579473*^9, 3.545910172857709*^9}, 
   3.545910689664936*^9, 3.54591189975983*^9, 3.686633646446886*^9, 
   3.686636130717389*^9, 3.686655456994421*^9, 3.6963914038868923`*^9, 
   3.696392249955377*^9, 3.697700975233309*^9, 3.697701362972005*^9, 
   3.697701607593183*^9, 3.697701839764565*^9, 3.697718594778921*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"EQ", ",", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Trig", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc2\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYs2\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cY", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cYc\[Theta]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"cYc2\[Theta]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{"cYs2\[Theta]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"cY", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cY0", "+", "cYs2\[Theta]"}], ")"}], "+", 
      RowBox[{"cYc\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cYc2\[Theta]", "-", "cYs2\[Theta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"cY", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ", ",", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"cYc2\[Theta]", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "\[Theta]"}], "]"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"cYc", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"cY0", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"cY", "-", 
       RowBox[{"cYc", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
       RowBox[{"cYc2\[Theta]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "\[Theta]"}], "]"}]}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ", ",", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]s\[Theta]", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cY\[Theta]s\[Theta]0", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"cY\[Theta]s\[Theta]", "-", 
      RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<Checks:\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"CHECK", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"EQ", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"cY0", "-", "cYc2\[Theta]"}], ")"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
        RowBox[{"cYc", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
        RowBox[{"2", "cYc2\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cY\[Theta]s\[Theta]0", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
     "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"CHECK", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"EQ", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cY0", "+", "cYs2\[Theta]"}], ")"}], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
      RowBox[{"cYc\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cYc2\[Theta]", "-", "cYs2\[Theta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cY\[Theta]s\[Theta]0", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vect", "=", 
   RowBox[{"{", 
    RowBox[{
    "cY0", ",", "cYs2\[Theta]", ",", "cYc\[Theta]", ",", "cYc2\[Theta]", ",", 
     "cY\[Theta]s\[Theta]0", ",", "cY\[Theta]s\[Theta]c\[Theta]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQvYFb1mlW1itHn61XvUD0KkkxoTlA2sHmJZg+9f5r
Boj2yxYpB9HHjr3uAtGbf8fOA9Fu6+efBdGHDjBcBNERM0/dANH/EnLugOjw
Kfcfg2gxR5enIFpjq2fGXCD9gnEumBY6VVcAop9qvq4A0Uquu2pA9Lq5j+tB
9D2rrc0g+seF170gOmVixyQQ/evtOTBtt051PohemXUeTIf0Plq2EEjfMbi8
HETfvzj36SIgzdG4FEyf4tB+B6LDZoWA6Wlt8509s1856lnOdgPRP/7UBYPo
sCfKISDa+lh0JIi+9DMXTE+5rlICoq/Y9IBpPqvnFWD+NvFKEB33wmcz2Dy2
9WDahSv0KogucNx+D0QDALjlxNM=
  "]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.54556908739153*^9, {3.545569135305354*^9, 3.5455691400006237`*^9}, 
   3.5456602442344103`*^9, 3.545674565384149*^9, 3.54571741182197*^9, {
   3.545909791571949*^9, 3.5459097976427317`*^9}, 3.545909860923008*^9, 
   3.545909932158482*^9, 3.5459099919543543`*^9, {3.5459102174501047`*^9, 
   3.545910227309372*^9}, 3.545910709404594*^9, {3.545910998496532*^9, 
   3.545911034266507*^9}, 3.545911903937323*^9, 3.686633649284671*^9, 
   3.6866361320719767`*^9, 3.686655457572274*^9, 3.6963914041561623`*^9, 
   3.696392250302369*^9, 3.697700975512211*^9, 3.697701363312029*^9, 
   3.697701607917034*^9, 3.697701840004287*^9, 3.697718595059108*^9}],

Cell[BoxData["\<\"Checks:\"\>"], "Print",
 CellChangeTimes->{
  3.54556908724837*^9, {3.545569135215376*^9, 3.5455691399508877`*^9}, 
   3.545660244065309*^9, 3.54567456499856*^9, 3.545717411373082*^9, {
   3.545909791910369*^9, 3.5459097971281853`*^9}, 3.545909860209208*^9, 
   3.545909931899888*^9, 3.5459099919106483`*^9, {3.545910217452832*^9, 
   3.545910227025385*^9}, 3.545910708886557*^9, {3.545910997945113*^9, 
   3.5459110343046303`*^9}, 3.54591190398501*^9, 3.686633649789209*^9, 
   3.686636132156809*^9, 3.686655457654086*^9, 3.6963914042732887`*^9, 
   3.696392250424983*^9, 3.697700975634747*^9, 3.697701363431991*^9, 
   3.697701608031445*^9, 3.697701840133854*^9, 3.69771859517658*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.54556908739153*^9, {3.545569135305354*^9, 3.5455691400006237`*^9}, 
   3.5456602442344103`*^9, 3.545674565384149*^9, 3.54571741182197*^9, {
   3.545909791571949*^9, 3.5459097976427317`*^9}, 3.545909860923008*^9, 
   3.545909932158482*^9, 3.5459099919543543`*^9, {3.5459102174501047`*^9, 
   3.545910227309372*^9}, 3.545910709404594*^9, {3.545910998496532*^9, 
   3.545911034266507*^9}, 3.545911903937323*^9, 3.686633649284671*^9, 
   3.6866361320719767`*^9, 3.686655457572274*^9, 3.6963914041561623`*^9, 
   3.696392250302369*^9, 3.697700975512211*^9, 3.697701363312029*^9, 
   3.697701607917034*^9, 3.697701840004287*^9, 3.697718595194764*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.54556908739153*^9, {3.545569135305354*^9, 3.5455691400006237`*^9}, 
   3.5456602442344103`*^9, 3.545674565384149*^9, 3.54571741182197*^9, {
   3.545909791571949*^9, 3.5459097976427317`*^9}, 3.545909860923008*^9, 
   3.545909932158482*^9, 3.5459099919543543`*^9, {3.5459102174501047`*^9, 
   3.545910227309372*^9}, 3.545910709404594*^9, {3.545910998496532*^9, 
   3.545911034266507*^9}, 3.545911903937323*^9, 3.686633649284671*^9, 
   3.6866361320719767`*^9, 3.686655457572274*^9, 3.6963914041561623`*^9, 
   3.696392250302369*^9, 3.697700975512211*^9, 3.697701363312029*^9, 
   3.697701607917034*^9, 3.697701840004287*^9, 3.697718595195806*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.54556908739153*^9, {3.545569135305354*^9, 3.5455691400006237`*^9}, 
   3.5456602442344103`*^9, 3.545674565384149*^9, 3.54571741182197*^9, {
   3.545909791571949*^9, 3.5459097976427317`*^9}, 3.545909860923008*^9, 
   3.545909932158482*^9, 3.5459099919543543`*^9, {3.5459102174501047`*^9, 
   3.545910227309372*^9}, 3.545910709404594*^9, {3.545910998496532*^9, 
   3.545911034266507*^9}, 3.545911903937323*^9, 3.686633649284671*^9, 
   3.6866361320719767`*^9, 3.686655457572274*^9, 3.6963914041561623`*^9, 
   3.696392250302369*^9, 3.697700975512211*^9, 3.697701363312029*^9, 
   3.697701607917034*^9, 3.697701840004287*^9, 3.697718595196484*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cY0", "+", "cYs2\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"At0", "=", "cYc\[Theta]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=", "cY\[Theta]s\[Theta]0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D0", "=", 
   RowBox[{"2", "cYc2\[Theta]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bt0", "=", "cY\[Theta]s\[Theta]c\[Theta]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5455565102712793`*^9, 3.545556551136353*^9}, {
  3.545558278819783*^9, 3.545558307284775*^9}, {3.5455592647223797`*^9, 
  3.545559265607932*^9}, {3.5459110430424223`*^9, 3.545911050095154*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"EQ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"A0", "+", 
        RowBox[{"At0", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"D0", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"B0", "+", 
        RowBox[{"Bt0", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.545566555624894*^9, 3.5455665607108583`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.545566563608305*^9, 3.545569142797947*^9, 
  3.545660246667124*^9, 3.545674566237629*^9, 3.545717431791498*^9, 
  3.545911069700102*^9, 3.545911906269883*^9, 3.686633651090102*^9, 
  3.6866361345465403`*^9, 3.6866554609152184`*^9, 3.696391404341655*^9, 
  3.696392250495904*^9, 3.697700975722665*^9, 3.697701363525806*^9, 
  3.697701608113112*^9, 3.697701840211405*^9, 3.6977185952415743`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["r-component:", "Subsubsection",
 CellChangeTimes->{{3.5405633451046143`*^9, 3.540563348518177*^9}, {
  3.545557685185483*^9, 3.545557689503373*^9}, {3.5455594235678167`*^9, 
  3.545559424335829*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EQ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SJ", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "1", ")"}], 
       RowBox[{"-", "1"}]], "EQP2"}], "//.", "ruleT"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.540563349941804*^9, 3.540563367382481*^9}, {
   3.540563401200914*^9, 3.5405634200930843`*^9}, {3.540564912414117*^9, 
   3.540564926000856*^9}, {3.540564989917589*^9, 3.540564990485076*^9}, {
   3.540605586415184*^9, 3.5406056044800262`*^9}, {3.545548256992803*^9, 
   3.545548262902968*^9}, {3.5455483333568497`*^9, 3.545548338840357*^9}, {
   3.545548965995262*^9, 3.5455489664389544`*^9}, {3.5455513209335823`*^9, 
   3.54555132421947*^9}, 3.545551365954365*^9, {3.545557723674892*^9, 
   3.545557736957713*^9}, 3.545557851052137*^9, {3.545559429500751*^9, 
   3.5455594645283546`*^9}, 3.545717436442522*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"F", "[", "r", "]"}]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
   "\[Epsilon]p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"l", "+", 
               SuperscriptBox["l", "2"], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], " ", 
            RowBox[{"F", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"2", " ", "m", " ", "\[Epsilon]a", " ", 
               RowBox[{"w", "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "ee", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], 
             ")"}], " ", 
            SqrtBox[
             RowBox[{"F", "[", "r", "]"}]], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Epsilon]a", " ", 
            RowBox[{"w", "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", "ee", " ", "\[Pi]", " ", 
            SqrtBox[
             RowBox[{"F", "[", "r", "]"}]], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            RowBox[{"F", "[", "r", "]"}]}], "+", 
           RowBox[{"m", " ", 
            SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", "\[Omega]", 
            " ", 
            RowBox[{"w", "[", "r", "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[ImaginaryI]", " ", "ee", " ", "m", " ", "\[Pi]", " ", 
            
            SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
            "\[CapitalOmega]", " ", 
            SqrtBox[
             RowBox[{"F", "[", "r", "]"}]], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"w", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "ee", " ", "\[Pi]", " ", "\[CapitalOmega]", " ", 
         SqrtBox[
          RowBox[{"F", "[", "r", "]"}]], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.545548348086184*^9, 3.5455486460589533`*^9, {3.545548972875478*^9, 
   3.545548996316114*^9}, {3.545549229947445*^9, 3.5455492862954473`*^9}, 
   3.545551330056175*^9, 3.5455513680231047`*^9, 3.545555271715233*^9, {
   3.545557737868225*^9, 3.5455577487305803`*^9}, 3.5455578547041683`*^9, {
   3.5455594445026712`*^9, 3.545559467413842*^9}, 3.545566583078257*^9, 
   3.545569157360839*^9, 3.545660262416747*^9, 3.545674606049964*^9, 
   3.545717464932543*^9, 3.54591029149376*^9, 3.5459111313563557`*^9, 
   3.5459119099417877`*^9, 3.686633685664144*^9, 3.68663613911314*^9, 
   3.686655463395385*^9, 3.6963914097258883`*^9, 3.696392255902646*^9, 
   3.697701369165365*^9, 3.697701613302021*^9, 3.697701841184299*^9, 
   3.69771859597585*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ", ",", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc2\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Theta]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cY0", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"cY", "-", 
      RowBox[{"cYc", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
      RowBox[{"cYc2\[Theta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "\[Theta]"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ", ",", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]s\[Theta]", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cY\[Theta]s\[Theta]0", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"cY\[Theta]s\[Theta]", "-", 
      RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Checks:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CHECK", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"EQ", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cY0", "-", "cYc2\[Theta]"}], ")"}], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
      RowBox[{"cYc", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
      RowBox[{"2", "cYc2\[Theta]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cY\[Theta]s\[Theta]0", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"cY\[Theta]s\[Theta]c\[Theta]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vect", "=", 
   RowBox[{"{", 
    RowBox[{
    "cY0", ",", "cYc", ",", "cYc2\[Theta]", ",", "cY\[Theta]s\[Theta]0", ",", 
     "cY\[Theta]s\[Theta]c\[Theta]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5455513769076767`*^9, 3.545551446678381*^9}, {
   3.545555088690633*^9, 3.5455550952886047`*^9}, {3.545555783685521*^9, 
   3.5455558966380987`*^9}, {3.5455560553680143`*^9, 3.545556210936975*^9}, {
   3.5455565889901457`*^9, 3.54555661602353*^9}, {3.5455566783312187`*^9, 
   3.54555670738684*^9}, {3.545556766986858*^9, 3.545556778132945*^9}, {
   3.545557826303364*^9, 3.5455578289064827`*^9}, {3.545557891962167*^9, 
   3.545557959348864*^9}, {3.545557989820939*^9, 3.545558015112998*^9}, {
   3.545558045663436*^9, 3.545558127369259*^9}, {3.545558164267748*^9, 
   3.54555816646655*^9}, {3.54555826517752*^9, 3.54555827048177*^9}, {
   3.545569156517682*^9, 3.545569177005319*^9}, 3.5455692132402267`*^9, {
   3.545910358027464*^9, 3.5459103596893673`*^9}, 3.545911226013619*^9, 
   3.545911736960272*^9, {3.545911865611854*^9, 3.545911866164798*^9}}],

Cell[BoxData["\<\"Checks:\"\>"], "Print",
 CellChangeTimes->{3.545911737635181*^9, 3.545911867068873*^9, 
  3.54591195378168*^9, 3.686636142320476*^9, 3.686655464335948*^9, 
  3.696391410533742*^9, 3.696392257126781*^9, 3.697701370125173*^9, 
  3.697701614268812*^9, 3.697701842050725*^9, 3.6977185967938957`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5459117385166903`*^9, 3.5459118700439787`*^9, 
  3.545911953822051*^9, 3.686636142331771*^9, 3.686655464355095*^9, 
  3.696391410547171*^9, 3.696392257151739*^9, 3.697701370140319*^9, 
  3.6977016142871447`*^9, 3.697701842065485*^9, 3.697718596810327*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.5459117385166903`*^9, 3.5459118700439787`*^9, 
  3.545911953822051*^9, 3.686636142331771*^9, 3.686655464355095*^9, 
  3.696391410547171*^9, 3.696392257151739*^9, 3.697701370140319*^9, 
  3.6977016142871447`*^9, 3.697701842065485*^9, 3.697718596811063*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.5459117385166903`*^9, 3.5459118700439787`*^9, 
  3.545911953822051*^9, 3.686636142331771*^9, 3.686655464355095*^9, 
  3.696391410547171*^9, 3.696392257151739*^9, 3.697701370140319*^9, 
  3.6977016142871447`*^9, 3.697701842065485*^9, 3.697718596811701*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cY0", "-", "cYc2\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"At1", "=", "cYc"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", "cY\[Theta]s\[Theta]0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{"2", "cYc2\[Theta]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bt1", "=", "cY\[Theta]s\[Theta]c\[Theta]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5455565102712793`*^9, 3.545556551136353*^9}, {
  3.545558278819783*^9, 3.545558307284775*^9}, {3.5455592647223797`*^9, 
  3.545559265607932*^9}, {3.5455595105549097`*^9, 3.5455595155020123`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"EQ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"A1", "+", 
        RowBox[{"At1", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"D1", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"B1", "+", 
        RowBox[{"Bt1", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.545566578878523*^9, 3.545566583165525*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.545566611877952*^9, {3.545569198504174*^9, 3.545569216132739*^9}, 
   3.5456602990845013`*^9, 3.5456746610920687`*^9, 3.545717691684273*^9, 
   3.545911878549501*^9, 3.545911956872467*^9, 3.686636144223667*^9, 
   3.686655466907668*^9, 3.696391410578516*^9, 3.696392257357205*^9, 
   3.697701370175104*^9, 3.697701614317288*^9, 3.697701842090911*^9, 
   3.697718596836267*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Theta] component:", "Subsubsection",
 CellChangeTimes->{{3.5384811365305367`*^9, 3.53848114018789*^9}, 
   3.538486372901558*^9, {3.5384864323038683`*^9, 3.5384864328793163`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQQ", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Normal", "[", 
        RowBox[{"SJ", "[", "EQP3", "]"}], "]"}], ")"}], "//.", "ruleT"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]p", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CHECK3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"EQQ", ",", "0"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.538481145017277*^9, 3.538481162102016*^9}, 
   3.538481258648801*^9, 3.5384814583921432`*^9, 3.538485179258678*^9, {
   3.53848543944512*^9, 3.538485455036895*^9}, {3.538486345826844*^9, 
   3.5384863618319387`*^9}, {3.538486434596991*^9, 3.538486437058983*^9}, {
   3.545559657991928*^9, 3.5455596600094557`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5384851967408857`*^9, 3.538485484416766*^9, 3.538486371426752*^9, 
   3.5384864023320007`*^9, 3.538486465522908*^9, 3.538486641187725*^9, 
   3.538723363010833*^9, {3.538724205125392*^9, 3.538724233783589*^9}, 
   3.538727103198861*^9, 3.538733637820814*^9, 3.538733924884107*^9, 
   3.53873968188735*^9, 3.538823106962029*^9, 3.538823342410385*^9, 
   3.538889007270617*^9, {3.5406057378597307`*^9, 3.5406057603566847`*^9}, 
   3.5455596674216223`*^9, 3.54556606937206*^9, 3.54556661426261*^9, 
   3.5455692217496347`*^9, 3.5455738196580153`*^9, 3.545574390196723*^9, 
   3.545575645061879*^9, 3.5456603074311447`*^9, 3.545674676629897*^9, 
   3.545717738181387*^9, 3.54591197334416*^9, 3.686636149728218*^9, 
   3.686655469386847*^9, 3.6963914158449802`*^9, 3.69639226378413*^9, 
   3.697701375139761*^9, 3.697701618667253*^9, 3.697701843113385*^9, 
   3.697718597822105*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", "1", ")"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"EQQ", ",", "1"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.537257983549049*^9, 3.537259460749791*^9, {3.537270034297554*^9, 
   3.5372700358730907`*^9}, {3.537273304674755*^9, 3.5372733097066813`*^9}, {
   3.5384815163201847`*^9, 3.5384815169272633`*^9}, {3.538485187670725*^9, 
   3.5384852029292173`*^9}, {3.538487014429702*^9, 3.538487016243368*^9}, {
   3.53872402136909*^9, 3.5387240301668997`*^9}, {3.538724229598114*^9, 
   3.538724250646573*^9}, 3.5387271942974043`*^9, {3.538733727747786*^9, 
   3.538733732637363*^9}, {3.5387337636490307`*^9, 3.538733763954673*^9}, {
   3.545559721897097*^9, 3.545559745503807*^9}, {3.545559849968004*^9, 
   3.545559867154845*^9}, {3.5455601720754766`*^9, 3.545560198851056*^9}, {
   3.545560682314064*^9, 3.5455606828834333`*^9}, {3.5455660555221853`*^9, 
   3.545566107595945*^9}, 3.545717810390292*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"SJ", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ", ",", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"Trig", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYs\[Theta]c\[Theta]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"cY", ",", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYcsc\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc\[Theta]cot\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], "]"}], "//", "Simplify"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc2\[Theta]cot\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], "]"}], "//", "Simplify"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYs\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"cY", "-", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "cYs\[Theta]c\[Theta]"}]}], 
      ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cYcot\[Theta]", "=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"cY", "-", 
        RowBox[{"cYc2\[Theta]cot\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"cYc\[Theta]cot\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ",", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "]"}], "//", "Simplify"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "CHECK", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"check", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"cY", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cYs\[Theta]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYcsc\[Theta]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYs\[Theta]c\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYc2\[Theta]cot\[Theta]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYc\[Theta]cot\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYcot\[Theta]", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vect", "=", 
   RowBox[{"{", 
    RowBox[{
    "cYs\[Theta]", ",", "cYcsc\[Theta]", ",", "cYs\[Theta]c\[Theta]", ",", 
     "cYc2\[Theta]cot\[Theta]", ",", "cYc\[Theta]cot\[Theta]", ",", 
     "cYcot\[Theta]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.538485940148572*^9, 3.538486040067049*^9}, {
   3.53848607089692*^9, 3.5384860956140203`*^9}, 3.53848686484112*^9, {
   3.538486942292157*^9, 3.538486980584971*^9}, {3.538487049076103*^9, 
   3.53848707934986*^9}, {3.538724271371051*^9, 3.538724312809626*^9}, {
   3.538727232542448*^9, 3.538727288023686*^9}, 3.5387336963207808`*^9, 
   3.5455600678573923`*^9, {3.545560249169135*^9, 3.545560257425745*^9}, {
   3.545560330096943*^9, 3.545560437701079*^9}, {3.545560517327735*^9, 
   3.545560600196123*^9}, {3.545560809929484*^9, 3.545560810471249*^9}, {
   3.5455609832840433`*^9, 3.545561051637031*^9}, {3.545561805944221*^9, 
   3.5455618226198053`*^9}, {3.545561858469597*^9, 3.545561886874361*^9}, {
   3.545561942184003*^9, 3.545561984474722*^9}, {3.545562019746727*^9, 
   3.545562025391226*^9}, {3.5455621125622063`*^9, 3.545562113258526*^9}, 
   3.545562159543385*^9, {3.545562515571828*^9, 3.54556260988445*^9}, {
   3.545562640075817*^9, 3.545562648877942*^9}, {3.545562746674674*^9, 
   3.545562829315921*^9}, {3.545562990063549*^9, 3.5455630302897253`*^9}, {
   3.545563090720376*^9, 3.545563141637064*^9}, {3.545563173745226*^9, 
   3.5455631743900213`*^9}, {3.5455632432408524`*^9, 3.54556330702605*^9}, {
   3.545563346116926*^9, 3.5455633979666147`*^9}, {3.545563436893187*^9, 
   3.545563447493498*^9}, {3.545563491478919*^9, 3.545563563538957*^9}, {
   3.545563612335181*^9, 3.5455636561560307`*^9}, {3.545563704068103*^9, 
   3.545563848778863*^9}, {3.545563895907523*^9, 3.5455641301834507`*^9}, 
   3.545569196143394*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.545562649314152*^9, {3.5455627719722157`*^9, 3.545562830342845*^9}, 
   3.545562997988221*^9, {3.545563110471119*^9, 3.545563142583988*^9}, 
   3.5455631748521013`*^9, {3.5455632489535027`*^9, 3.545563259900042*^9}, {
   3.5455633028531647`*^9, 3.545563308571619*^9}, {3.545563351148571*^9, 
   3.545563356989298*^9}, {3.5455633886802807`*^9, 3.545563398717844*^9}, 
   3.54556345012321*^9, 3.545563491827157*^9, {3.54556355963308*^9, 
   3.54556356416444*^9}, {3.54556362148298*^9, 3.545563656673719*^9}, {
   3.545563748680502*^9, 3.545563757725059*^9}, {3.545563790931772*^9, 
   3.545563850885941*^9}, 3.545563927691863*^9, {3.5455639671742907`*^9, 
   3.545563996138844*^9}, {3.545564085479104*^9, 3.545564131049158*^9}, 
   3.545564530800785*^9, 3.545566110715434*^9, 3.5455666160423927`*^9, 
   3.545569234337501*^9, 3.545573820781201*^9, 3.545574391403632*^9, 
   3.545575646203526*^9, 3.5456603269090967`*^9, 3.545674697467165*^9, 
   3.5457177774764833`*^9, 3.545717815826623*^9, 3.545912001754874*^9, 
   3.686636156548761*^9, 3.686655472882515*^9, 3.6963914202970333`*^9, 
   3.696392269245472*^9, 3.697701379737485*^9, 3.697701623205182*^9, 
   3.69770184789364*^9, 3.697718602239258*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.545562649314152*^9, {3.5455627719722157`*^9, 3.545562830342845*^9}, 
   3.545562997988221*^9, {3.545563110471119*^9, 3.545563142583988*^9}, 
   3.5455631748521013`*^9, {3.5455632489535027`*^9, 3.545563259900042*^9}, {
   3.5455633028531647`*^9, 3.545563308571619*^9}, {3.545563351148571*^9, 
   3.545563356989298*^9}, {3.5455633886802807`*^9, 3.545563398717844*^9}, 
   3.54556345012321*^9, 3.545563491827157*^9, {3.54556355963308*^9, 
   3.54556356416444*^9}, {3.54556362148298*^9, 3.545563656673719*^9}, {
   3.545563748680502*^9, 3.545563757725059*^9}, {3.545563790931772*^9, 
   3.545563850885941*^9}, 3.545563927691863*^9, {3.5455639671742907`*^9, 
   3.545563996138844*^9}, {3.545564085479104*^9, 3.545564131049158*^9}, 
   3.545564530800785*^9, 3.545566110715434*^9, 3.5455666160423927`*^9, 
   3.545569234337501*^9, 3.545573820781201*^9, 3.545574391403632*^9, 
   3.545575646203526*^9, 3.5456603269090967`*^9, 3.545674697467165*^9, 
   3.5457177774764833`*^9, 3.545717815826623*^9, 3.545912001754874*^9, 
   3.686636156548761*^9, 3.686655472882515*^9, 3.6963914202970333`*^9, 
   3.696392269245472*^9, 3.697701379737485*^9, 3.697701623205182*^9, 
   3.69770184789364*^9, 3.6977186022405367`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.545562649314152*^9, {3.5455627719722157`*^9, 3.545562830342845*^9}, 
   3.545562997988221*^9, {3.545563110471119*^9, 3.545563142583988*^9}, 
   3.5455631748521013`*^9, {3.5455632489535027`*^9, 3.545563259900042*^9}, {
   3.5455633028531647`*^9, 3.545563308571619*^9}, {3.545563351148571*^9, 
   3.545563356989298*^9}, {3.5455633886802807`*^9, 3.545563398717844*^9}, 
   3.54556345012321*^9, 3.545563491827157*^9, {3.54556355963308*^9, 
   3.54556356416444*^9}, {3.54556362148298*^9, 3.545563656673719*^9}, {
   3.545563748680502*^9, 3.545563757725059*^9}, {3.545563790931772*^9, 
   3.545563850885941*^9}, 3.545563927691863*^9, {3.5455639671742907`*^9, 
   3.545563996138844*^9}, {3.545564085479104*^9, 3.545564131049158*^9}, 
   3.545564530800785*^9, 3.545566110715434*^9, 3.5455666160423927`*^9, 
   3.545569234337501*^9, 3.545573820781201*^9, 3.545574391403632*^9, 
   3.545575646203526*^9, 3.5456603269090967`*^9, 3.545674697467165*^9, 
   3.5457177774764833`*^9, 3.545717815826623*^9, 3.545912001754874*^9, 
   3.686636156548761*^9, 3.686655472882515*^9, 3.6963914202970333`*^9, 
   3.696392269245472*^9, 3.697701379737485*^9, 3.697701623205182*^9, 
   3.69770184789364*^9, 3.697718602241336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY\[Theta]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"SJ", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ", ",", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"Trig", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]c2\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "2"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s2\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", "2"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cY\[Theta]0", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"cY\[Theta]", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cY\[Theta]s2\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"cY\[Theta]c2\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "CHECK", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"check", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"cY\[Theta]", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cY\[Theta]0", "+", "cY\[Theta]s2\[Theta]"}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cY\[Theta]c2\[Theta]", "-", "cY\[Theta]s2\[Theta]"}], ")"}], 
       
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vect", "=", 
   RowBox[{"{", 
    RowBox[{
    "cY\[Theta]0", ",", "cY\[Theta]s2\[Theta]", ",", "cY\[Theta]c2\[Theta]"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5455644541615753`*^9, 3.545564456120448*^9}, {
  3.545564521098374*^9, 3.545564783126471*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5455644567469177`*^9, {3.545564554853231*^9, 3.545564605128281*^9}, {
   3.545564731737986*^9, 3.5455647834795723`*^9}, 3.545566113658958*^9, 
   3.545566619239646*^9, 3.545569235808673*^9, 3.545573822142734*^9, 
   3.545574393149001*^9, 3.545575647985366*^9, 3.545660328489715*^9, 
   3.545674699591037*^9, 3.5457177795589523`*^9, 3.5457178193339663`*^9, 
   3.545912005332225*^9, 3.686636159429688*^9, 3.686655474136417*^9, 
   3.696391420382568*^9, 3.696392269486702*^9, 3.697701379834749*^9, 
   3.6977016232868233`*^9, 3.697701847979864*^9, 3.697718602322156*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5455644567469177`*^9, {3.545564554853231*^9, 3.545564605128281*^9}, {
   3.545564731737986*^9, 3.5455647834795723`*^9}, 3.545566113658958*^9, 
   3.545566619239646*^9, 3.545569235808673*^9, 3.545573822142734*^9, 
   3.545574393149001*^9, 3.545575647985366*^9, 3.545660328489715*^9, 
   3.545674699591037*^9, 3.5457177795589523`*^9, 3.5457178193339663`*^9, 
   3.545912005332225*^9, 3.686636159429688*^9, 3.686655474136417*^9, 
   3.696391420382568*^9, 3.696392269486702*^9, 3.697701379834749*^9, 
   3.6977016232868233`*^9, 3.697701847979864*^9, 3.697718602323689*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5455644567469177`*^9, {3.545564554853231*^9, 3.545564605128281*^9}, {
   3.545564731737986*^9, 3.5455647834795723`*^9}, 3.545566113658958*^9, 
   3.545566619239646*^9, 3.545569235808673*^9, 3.545573822142734*^9, 
   3.545574393149001*^9, 3.545575647985366*^9, 3.545660328489715*^9, 
   3.545674699591037*^9, 3.5457177795589523`*^9, 3.5457178193339663`*^9, 
   3.545912005332225*^9, 3.686636159429688*^9, 3.686655474136417*^9, 
   3.696391420382568*^9, 3.696392269486702*^9, 3.697701379834749*^9, 
   3.6977016232868233`*^9, 3.697701847979864*^9, 3.6977186023246117`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"EQ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cYs\[Theta]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYcsc\[Theta]", " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYs\[Theta]c\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYc2\[Theta]cot\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYc\[Theta]cot\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYcot\[Theta]", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"cY\[Theta]0", "+", "cY\[Theta]s2\[Theta]"}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"cY\[Theta]c2\[Theta]", "-", "cY\[Theta]s2\[Theta]"}], 
          ")"}], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.545564807528975*^9, 3.5455648623787937`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.545564851561515*^9, 3.545564863301248*^9}, 
   3.545566116746707*^9, 3.54556661967577*^9, 3.545569236566049*^9, 
   3.5455738229210243`*^9, 3.5455743942683153`*^9, 3.545575650755104*^9, 
   3.545660332486362*^9, 3.545674702028593*^9, {3.545717780121283*^9, 
   3.545717788050105*^9}, 3.5457178196105328`*^9, 3.5459120090144672`*^9, 
   3.68663616059129*^9, 3.6866554750043907`*^9, 3.686655595610392*^9, 
   3.696391420441599*^9, 3.696392269569756*^9, 3.697701379891939*^9, 
   3.6977016233489428`*^9, 3.69770184803533*^9, 3.697718602377471*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cY\[Theta]0", "+", "cY\[Theta]c2\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", "cY\[Theta]c2\[Theta]"}], "+", "cY\[Theta]s2\[Theta]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cYs\[Theta]", "-", "cYc\[Theta]cot\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cYs\[Theta]c\[Theta]", "+", "cYcot\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]0", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["I", "m"], 
      RowBox[{"(", 
       RowBox[{"cYcsc\[Theta]", "+", "cYc\[Theta]cot\[Theta]"}], ")"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Tau]0", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["I", "m"], "cYc\[Theta]cot\[Theta]"}], "]"}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"EQ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]0", "+", 
        RowBox[{"\[Rho]0", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]0", "+", 
           RowBox[{"\[Sigma]0", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "I"}], " ", "m", " ", "\[Beta]0"}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.545573800926989*^9, 3.5455738154033813`*^9}, {
   3.545574373678459*^9, 3.545574422516968*^9}, 3.5455756683481073`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.545574394989217*^9, 3.545574423948907*^9}, 
   3.545575670662237*^9, 3.545660333720319*^9, 3.545674702969707*^9, {
   3.5457177911038237`*^9, 3.545717819964035*^9}, 3.545912011104148*^9, 
   3.686636162917509*^9, 3.68665559640685*^9, 3.696391420551874*^9, 
   3.6963922698265743`*^9, 3.697701380013362*^9, 3.69770162346035*^9, 
   3.697701848142646*^9, 3.697718602485754*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CurlyPhi] component:", "Subsubsection",
 CellChangeTimes->{{3.5384811365305367`*^9, 3.53848114018789*^9}, 
   3.538486372901558*^9, {3.5384864323038683`*^9, 3.5384864328793163`*^9}, {
   3.5455655921136208`*^9, 3.5455655923865433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQQ", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Normal", "[", 
        RowBox[{"SJ", "[", "EQP4", "]"}], "]"}], ")"}], "//.", "ruleT"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]p", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CHECK3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"EQQ", ",", "0"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.538481145017277*^9, 3.538481162102016*^9}, 
   3.538481258648801*^9, 3.5384814583921432`*^9, 3.538485179258678*^9, {
   3.53848543944512*^9, 3.538485455036895*^9}, {3.538486345826844*^9, 
   3.5384863618319387`*^9}, {3.538486434596991*^9, 3.538486437058983*^9}, {
   3.545559657991928*^9, 3.5455596600094557`*^9}, {3.545565600734947*^9, 
   3.545565603606929*^9}, {3.5455657485244417`*^9, 3.545565748753879*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5384851967408857`*^9, 3.538485484416766*^9, 3.538486371426752*^9, 
   3.5384864023320007`*^9, 3.538486465522908*^9, 3.538486641187725*^9, 
   3.538723363010833*^9, {3.538724205125392*^9, 3.538724233783589*^9}, 
   3.538727103198861*^9, 3.538733637820814*^9, 3.538733924884107*^9, 
   3.53873968188735*^9, 3.538823106962029*^9, 3.538823342410385*^9, 
   3.538889007270617*^9, {3.5406057378597307`*^9, 3.5406057603566847`*^9}, 
   3.5455596674216223`*^9, 3.545565611359768*^9, 3.545565750762067*^9, 
   3.545566148434896*^9, 3.5455666231991262`*^9, 3.545569241532136*^9, 
   3.545573331947563*^9, 3.545573918510316*^9, 3.545574436310828*^9, 
   3.545660343504365*^9, 3.545674716641945*^9, 3.545717828403469*^9, 
   3.545912027466507*^9, 3.686636168589835*^9, 3.686655599232983*^9, 
   3.696391427617919*^9, 3.6963922754864893`*^9, 3.697701386010715*^9, 
   3.697701628140286*^9, 3.697701849209278*^9, 3.6977186035055847`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EQ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", "1", ")"}], 
     RowBox[{"-", "1"}]], 
    FractionBox["1", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"EQQ", ",", "1"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.537257983549049*^9, 3.537259460749791*^9, {3.537270034297554*^9, 
   3.5372700358730907`*^9}, {3.537273304674755*^9, 3.5372733097066813`*^9}, {
   3.5384815163201847`*^9, 3.5384815169272633`*^9}, {3.538485187670725*^9, 
   3.5384852029292173`*^9}, {3.538487014429702*^9, 3.538487016243368*^9}, {
   3.53872402136909*^9, 3.5387240301668997`*^9}, {3.538724229598114*^9, 
   3.538724250646573*^9}, 3.5387271942974043`*^9, {3.538733727747786*^9, 
   3.538733732637363*^9}, {3.5387337636490307`*^9, 3.538733763954673*^9}, {
   3.545559721897097*^9, 3.545559745503807*^9}, {3.545559849968004*^9, 
   3.545559867154845*^9}, {3.5455601720754766`*^9, 3.545560198851056*^9}, {
   3.545560682314064*^9, 3.5455606828834333`*^9}, {3.545565612113064*^9, 
   3.545565614558669*^9}, {3.545565702792582*^9, 3.545565786726139*^9}, 
   3.54556603637115*^9, 3.5455661592513123`*^9, 3.5457178255158987`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"F", "[", "r", "]"}]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", "ee", " ", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{"F", "[", "r", "]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[CapitalOmega]", "-", 
              RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{"\[Rho]EM", "[", "r", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "m", " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
               RowBox[{
                RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}]}], ")"}]}]}],
           ")"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{
          RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"m", " ", "\[Epsilon]a", " ", 
               RowBox[{"w", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"u1", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m", " ", "\[Omega]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", 
                 RowBox[{"m", " ", "\[Epsilon]a", " ", 
                  RowBox[{"w", "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{
                    SuperscriptBox["F", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
                    "\[Omega]", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["w", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                  RowBox[{
                   SuperscriptBox["w", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u1", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"m", " ", 
                  RowBox[{
                   SuperscriptBox["F", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Omega]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"m", " ", "\[Epsilon]a", " ", 
               RowBox[{"w", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["F", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"F", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{
             RowBox[{"u3", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"u2", "[", "l", "]"}], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u2", "[", "l", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u3", "[", "l", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u3", "[", "l", "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", 
              SuperscriptBox["l", "2"], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"u4", "[", "l", "]"}], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.545565704357106*^9, 3.5455657197613077`*^9}, {
   3.5455657648512163`*^9, 3.545565792085919*^9}, {3.545566150138242*^9, 
   3.545566163770714*^9}, 3.545566623840425*^9, 3.54556925584029*^9, 
   3.545573332895526*^9, 3.5455739192009993`*^9, 3.545574437046856*^9, 
   3.5456603634689817`*^9, 3.545674753508627*^9, 3.545717853210945*^9, 
   3.545912055048685*^9, 3.68663617159205*^9, 3.68665560248106*^9, 
   3.696391431061235*^9, 3.696392280963715*^9, 3.697701389635695*^9, 
   3.697701631792224*^9, 3.6977018557573967`*^9, 3.6977186085245857`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"SJ", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ", ",", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"Trig", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYs\[Theta]c\[Theta]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"cY", ",", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYcsc\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc\[Theta]cot\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], "]"}], "//", "Simplify"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYc2\[Theta]cot\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY", ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], "]"}], "//", "Simplify"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cYs\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"cY", "-", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "cYs\[Theta]c\[Theta]"}]}], 
      ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cYcot\[Theta]", "=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"cY", "-", 
        RowBox[{"cYc2\[Theta]cot\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"cYc\[Theta]cot\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ",", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "]"}], "//", "Simplify"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "CHECK", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"check", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"cY", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cYs\[Theta]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYcsc\[Theta]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYs\[Theta]c\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYc2\[Theta]cot\[Theta]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYc\[Theta]cot\[Theta]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"cYcot\[Theta]", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vect", "=", 
   RowBox[{"{", 
    RowBox[{
    "cYs\[Theta]", ",", "cYcsc\[Theta]", ",", "cYs\[Theta]c\[Theta]", ",", 
     "cYc2\[Theta]cot\[Theta]", ",", "cYc\[Theta]cot\[Theta]", ",", 
     "cYcot\[Theta]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.538485940148572*^9, 3.538486040067049*^9}, {
   3.53848607089692*^9, 3.5384860956140203`*^9}, 3.53848686484112*^9, {
   3.538486942292157*^9, 3.538486980584971*^9}, {3.538487049076103*^9, 
   3.53848707934986*^9}, {3.538724271371051*^9, 3.538724312809626*^9}, {
   3.538727232542448*^9, 3.538727288023686*^9}, 3.5387336963207808`*^9, 
   3.5455600678573923`*^9, {3.545560249169135*^9, 3.545560257425745*^9}, {
   3.545560330096943*^9, 3.545560437701079*^9}, {3.545560517327735*^9, 
   3.545560600196123*^9}, {3.545560809929484*^9, 3.545560810471249*^9}, {
   3.5455609832840433`*^9, 3.545561051637031*^9}, {3.545561805944221*^9, 
   3.5455618226198053`*^9}, {3.545561858469597*^9, 3.545561886874361*^9}, {
   3.545561942184003*^9, 3.545561984474722*^9}, {3.545562019746727*^9, 
   3.545562025391226*^9}, {3.5455621125622063`*^9, 3.545562113258526*^9}, 
   3.545562159543385*^9, {3.545562515571828*^9, 3.54556260988445*^9}, {
   3.545562640075817*^9, 3.545562648877942*^9}, {3.545562746674674*^9, 
   3.545562829315921*^9}, {3.545562990063549*^9, 3.5455630302897253`*^9}, {
   3.545563090720376*^9, 3.545563141637064*^9}, {3.545563173745226*^9, 
   3.5455631743900213`*^9}, {3.5455632432408524`*^9, 3.54556330702605*^9}, {
   3.545563346116926*^9, 3.5455633979666147`*^9}, {3.545563436893187*^9, 
   3.545563447493498*^9}, {3.545563491478919*^9, 3.545563563538957*^9}, {
   3.545563612335181*^9, 3.5455636561560307`*^9}, {3.545563704068103*^9, 
   3.545563848778863*^9}, {3.545563895907523*^9, 3.5455641301834507`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.545562649314152*^9, {3.5455627719722157`*^9, 3.545562830342845*^9}, 
   3.545562997988221*^9, {3.545563110471119*^9, 3.545563142583988*^9}, 
   3.5455631748521013`*^9, {3.5455632489535027`*^9, 3.545563259900042*^9}, {
   3.5455633028531647`*^9, 3.545563308571619*^9}, {3.545563351148571*^9, 
   3.545563356989298*^9}, {3.5455633886802807`*^9, 3.545563398717844*^9}, 
   3.54556345012321*^9, 3.545563491827157*^9, {3.54556355963308*^9, 
   3.54556356416444*^9}, {3.54556362148298*^9, 3.545563656673719*^9}, {
   3.545563748680502*^9, 3.545563757725059*^9}, {3.545563790931772*^9, 
   3.545563850885941*^9}, 3.545563927691863*^9, {3.5455639671742907`*^9, 
   3.545563996138844*^9}, {3.545564085479104*^9, 3.545564131049158*^9}, 
   3.545564530800785*^9, 3.5455658003207617`*^9, 3.5455661658236313`*^9, 
   3.54556662641214*^9, 3.545569256818206*^9, 3.545573333412611*^9, 
   3.54557391972495*^9, 3.5455744376165123`*^9, 3.545660364808144*^9, 
   3.545674756911489*^9, 3.545717857901266*^9, 3.5459120597792053`*^9, 
   3.6866361737717113`*^9, 3.686655602794813*^9, 3.696391431481248*^9, 
   3.6963922816079407`*^9, 3.697701390061192*^9, 3.697701632217794*^9, 
   3.6977018566313133`*^9, 3.6977186093848658`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.545562649314152*^9, {3.5455627719722157`*^9, 3.545562830342845*^9}, 
   3.545562997988221*^9, {3.545563110471119*^9, 3.545563142583988*^9}, 
   3.5455631748521013`*^9, {3.5455632489535027`*^9, 3.545563259900042*^9}, {
   3.5455633028531647`*^9, 3.545563308571619*^9}, {3.545563351148571*^9, 
   3.545563356989298*^9}, {3.5455633886802807`*^9, 3.545563398717844*^9}, 
   3.54556345012321*^9, 3.545563491827157*^9, {3.54556355963308*^9, 
   3.54556356416444*^9}, {3.54556362148298*^9, 3.545563656673719*^9}, {
   3.545563748680502*^9, 3.545563757725059*^9}, {3.545563790931772*^9, 
   3.545563850885941*^9}, 3.545563927691863*^9, {3.5455639671742907`*^9, 
   3.545563996138844*^9}, {3.545564085479104*^9, 3.545564131049158*^9}, 
   3.545564530800785*^9, 3.5455658003207617`*^9, 3.5455661658236313`*^9, 
   3.54556662641214*^9, 3.545569256818206*^9, 3.545573333412611*^9, 
   3.54557391972495*^9, 3.5455744376165123`*^9, 3.545660364808144*^9, 
   3.545674756911489*^9, 3.545717857901266*^9, 3.5459120597792053`*^9, 
   3.6866361737717113`*^9, 3.686655602794813*^9, 3.696391431481248*^9, 
   3.6963922816079407`*^9, 3.697701390061192*^9, 3.697701632217794*^9, 
   3.6977018566313133`*^9, 3.697718609386451*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.545562649314152*^9, {3.5455627719722157`*^9, 3.545562830342845*^9}, 
   3.545562997988221*^9, {3.545563110471119*^9, 3.545563142583988*^9}, 
   3.5455631748521013`*^9, {3.5455632489535027`*^9, 3.545563259900042*^9}, {
   3.5455633028531647`*^9, 3.545563308571619*^9}, {3.545563351148571*^9, 
   3.545563356989298*^9}, {3.5455633886802807`*^9, 3.545563398717844*^9}, 
   3.54556345012321*^9, 3.545563491827157*^9, {3.54556355963308*^9, 
   3.54556356416444*^9}, {3.54556362148298*^9, 3.545563656673719*^9}, {
   3.545563748680502*^9, 3.545563757725059*^9}, {3.545563790931772*^9, 
   3.545563850885941*^9}, 3.545563927691863*^9, {3.5455639671742907`*^9, 
   3.545563996138844*^9}, {3.545564085479104*^9, 3.545564131049158*^9}, 
   3.545564530800785*^9, 3.5455658003207617`*^9, 3.5455661658236313`*^9, 
   3.54556662641214*^9, 3.545569256818206*^9, 3.545573333412611*^9, 
   3.54557391972495*^9, 3.5455744376165123`*^9, 3.545660364808144*^9, 
   3.545674756911489*^9, 3.545717857901266*^9, 3.5459120597792053`*^9, 
   3.6866361737717113`*^9, 3.686655602794813*^9, 3.696391431481248*^9, 
   3.6963922816079407`*^9, 3.697701390061192*^9, 3.697701632217794*^9, 
   3.6977018566313133`*^9, 3.697718609387403*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cY\[Theta]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"SJ", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ", ",", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"Trig", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]c2\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "2"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cY\[Theta]s2\[Theta]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"cY\[Theta]", ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", "2"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cY\[Theta]0", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"cY\[Theta]", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cY\[Theta]s2\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"cY\[Theta]c2\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "CHECK", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"check", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"cY\[Theta]", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cY\[Theta]0", "+", "cY\[Theta]s2\[Theta]"}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cY\[Theta]c2\[Theta]", "-", "cY\[Theta]s2\[Theta]"}], ")"}], 
       
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vect", "=", 
   RowBox[{"{", 
    RowBox[{
    "cY\[Theta]0", ",", "cY\[Theta]s2\[Theta]", ",", "cY\[Theta]c2\[Theta]"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[Theta]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vect", ",", "\[CurlyPhi]"}], "]"}], "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "vect", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5455644541615753`*^9, 3.545564456120448*^9}, {
  3.545564521098374*^9, 3.545564783126471*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5455644567469177`*^9, {3.545564554853231*^9, 3.545564605128281*^9}, {
   3.545564731737986*^9, 3.5455647834795723`*^9}, 3.545565804438817*^9, 
   3.545566169633751*^9, 3.5455666286283092`*^9, 3.5455692576231728`*^9, 
   3.5455733360546494`*^9, 3.545573922492723*^9, 3.545574438957286*^9, 
   3.545660368520376*^9, 3.5456747584671307`*^9, 3.545717859575893*^9, 
   3.5459120618709803`*^9, 3.686636174460881*^9, 3.6866556029177237`*^9, 
   3.696391431562992*^9, 3.696392281861889*^9, 3.697701390141156*^9, 
   3.697701632304015*^9, 3.697701856705801*^9, 3.697718609461931*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5455644567469177`*^9, {3.545564554853231*^9, 3.545564605128281*^9}, {
   3.545564731737986*^9, 3.5455647834795723`*^9}, 3.545565804438817*^9, 
   3.545566169633751*^9, 3.5455666286283092`*^9, 3.5455692576231728`*^9, 
   3.5455733360546494`*^9, 3.545573922492723*^9, 3.545574438957286*^9, 
   3.545660368520376*^9, 3.5456747584671307`*^9, 3.545717859575893*^9, 
   3.5459120618709803`*^9, 3.686636174460881*^9, 3.6866556029177237`*^9, 
   3.696391431562992*^9, 3.696392281861889*^9, 3.697701390141156*^9, 
   3.697701632304015*^9, 3.697701856705801*^9, 3.697718609463587*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5455644567469177`*^9, {3.545564554853231*^9, 3.545564605128281*^9}, {
   3.545564731737986*^9, 3.5455647834795723`*^9}, 3.545565804438817*^9, 
   3.545566169633751*^9, 3.5455666286283092`*^9, 3.5455692576231728`*^9, 
   3.5455733360546494`*^9, 3.545573922492723*^9, 3.545574438957286*^9, 
   3.545660368520376*^9, 3.5456747584671307`*^9, 3.545717859575893*^9, 
   3.5459120618709803`*^9, 3.686636174460881*^9, 3.6866556029177237`*^9, 
   3.696391431562992*^9, 3.696392281861889*^9, 3.697701390141156*^9, 
   3.697701632304015*^9, 3.697701856705801*^9, 3.697718609464634*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"EQ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cYs\[Theta]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYcsc\[Theta]", " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYs\[Theta]c\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYc2\[Theta]cot\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYc\[Theta]cot\[Theta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"cYcot\[Theta]", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"cY\[Theta]0", "+", "cY\[Theta]s2\[Theta]"}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"cY\[Theta]c2\[Theta]", "-", "cY\[Theta]s2\[Theta]"}], 
          ")"}], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.545564807528975*^9, 3.5455648623787937`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.545564851561515*^9, 3.545564863301248*^9}, 
   3.545565808242222*^9, 3.545566173136252*^9, 3.545566630295506*^9, 
   3.545569258232225*^9, 3.5455733381345587`*^9, 3.545573923301173*^9, 
   3.545574439646294*^9, 3.545660371206835*^9, 3.54567476640206*^9, 
   3.545717862207945*^9, 3.545912065555869*^9, 3.686636176541565*^9, 
   3.686655603506637*^9, 3.696391431610758*^9, 3.696392281924635*^9, 
   3.697701390189345*^9, 3.6977016323528147`*^9, 3.697701856765005*^9, 
   3.697718609515593*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cY\[Theta]0", "+", "cY\[Theta]c2\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", "cY\[Theta]c2\[Theta]"}], "+", "cY\[Theta]s2\[Theta]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cYs\[Theta]", "-", "cYc\[Theta]cot\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"cYs\[Theta]c\[Theta]", "+", "cYcot\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["I", "m"], 
      RowBox[{"(", 
       RowBox[{"cYcsc\[Theta]", "+", "cYc\[Theta]cot\[Theta]"}], ")"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Tau]1", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["I", "m"], "cYc\[Theta]cot\[Theta]"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", "\[Beta]0", ")"}], "-", 
   RowBox[{"(", "\[Alpha]1", ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Alpha]0", "+", "\[Beta]1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5455649498217163`*^9, 3.545564965934905*^9}, {
  3.545565223148575*^9, 3.545565574240386*^9}, {3.545565817226487*^9, 
  3.545565842004325*^9}, {3.545573308712144*^9, 3.5455733667601147`*^9}, {
  3.545573520976769*^9, 3.545573555028446*^9}, {3.5455736422188177`*^9, 
  3.54557366973514*^9}, {3.545573866894367*^9, 3.54557387638474*^9}, {
  3.545573935442637*^9, 3.545573938117009*^9}, {3.545574222682893*^9, 
  3.5455742247332773`*^9}, {3.5455742571909447`*^9, 3.54557430447613*^9}, {
  3.545574345037375*^9, 3.545574345467389*^9}, {3.545575608048876*^9, 
  3.5455756156129627`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.545574257968704*^9, 3.54557427398454*^9}, 
   3.545574307561761*^9, 3.54557434650101*^9, 3.545574440286462*^9, 
   3.545575635180601*^9, 3.54566037230925*^9, 3.545674768505872*^9, 
   3.5457178625168858`*^9, 3.5459120693596373`*^9, 3.686636177311352*^9, 
   3.686655604236577*^9, 3.696391431714211*^9, 3.696392282103133*^9, 
   3.697701390295092*^9, 3.697701632453292*^9, 3.697701856879272*^9, 
   3.697718609628066*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.545574257968704*^9, 3.54557427398454*^9}, 
   3.545574307561761*^9, 3.54557434650101*^9, 3.545574440286462*^9, 
   3.545575635180601*^9, 3.54566037230925*^9, 3.545674768505872*^9, 
   3.5457178625168858`*^9, 3.5459120693596373`*^9, 3.686636177311352*^9, 
   3.686655604236577*^9, 3.696391431714211*^9, 3.696392282103133*^9, 
   3.697701390295092*^9, 3.697701632453292*^9, 3.697701856879272*^9, 
   3.6977186096293583`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"EQ", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]0", "+", 
         RowBox[{"\[Gamma]0", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Zeta]0", "+", 
            RowBox[{"\[Lambda]0", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"I", " ", "m", " ", "\[Alpha]0"}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.545573941949312*^9, 3.5455739737181587`*^9}, 
   3.5455742175086393`*^9, 3.5455742606726103`*^9, {3.54557431449961*^9, 
   3.545574341960937*^9}, {3.54557562337885*^9, 3.5455756265968513`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.545565378241712*^9, 3.545565424882792*^9}, {
   3.5455655500589123`*^9, 3.545565575125346*^9}, 3.545565844776039*^9, 
   3.545566176402644*^9, 3.545566632841876*^9, 3.5455692596958017`*^9, 
   3.545573339789378*^9, 3.545573369805587*^9, {3.545573540967564*^9, 
   3.545573556328145*^9}, {3.545573661510865*^9, 3.5455736716434193`*^9}, {
   3.545573870065382*^9, 3.545573877262155*^9}, {3.545573923924491*^9, 
   3.545573942732675*^9}, 3.545573975361042*^9, 3.545574227140174*^9, 
   3.5455743480033913`*^9, 3.545574443517764*^9, 3.545575636749373*^9, 
   3.5456603757013397`*^9, 3.545674772463389*^9, 3.545717863287966*^9, 
   3.545912071356999*^9, 3.686636179791465*^9, 3.6866556068515053`*^9, 
   3.696391431751193*^9, 3.696392282177639*^9, 3.6977013903316174`*^9, 
   3.6977016324912786`*^9, 3.697701856915606*^9, 3.697718609678267*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.545573846716111*^9, 3.545573847503295*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Store coefficients", "Subsubsection",
 CellChangeTimes->{{3.5456603844892063`*^9, 3.545660388992793*^9}, {
  3.696392286525282*^9, 3.696392287125965*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "AL", ",", "AtL", ",", "BL", ",", "BtL", ",", "DL", ",", "A0", ",", 
      "At0", ",", "B0", ",", "Bt0", ",", "D0", ",", "A1", ",", "At1", ",", 
      "B1", ",", "Bt1", ",", "D1", ",", "\[Alpha]0", ",", "\[Beta]0", ",", 
      "\[Eta]0", ",", "\[Zeta]0", ",", "\[Gamma]0", ",", "\[Sigma]0", ",", 
      "\[Rho]0", ",", "\[Lambda]0"}], "}"}], ",", "\"\<coefficients.m\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5455666448468513`*^9, 3.54556676745273*^9}, {
  3.545575409214056*^9, 3.5455754321624947`*^9}, {3.545575684773891*^9, 
  3.545575695250669*^9}, {3.68663618267144*^9, 3.6866361888072157`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Proca perturbation equations", "Section",
 CellChangeTimes->{{3.545576206775638*^9, 3.545576219663374*^9}, 
   3.701058524472557*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6866362261254787`*^9, 3.6866362276704473`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "AL", ",", "AtL", ",", "BL", ",", "BtL", ",", "DL", ",", "A0", ",", "At0",
      ",", "B0", ",", "Bt0", ",", "D0", ",", "A1", ",", "At1", ",", "B1", ",",
      "Bt1", ",", "D1", ",", "\[Alpha]0", ",", "\[Beta]0", ",", "\[Eta]0", 
     ",", "\[Zeta]0", ",", "\[Gamma]0", ",", "\[Sigma]0", ",", "\[Rho]0", ",",
      "\[Lambda]0"}], "}"}], "=", 
   RowBox[{"Get", "[", "\"\<coefficients.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SJ", "[", "X_", "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"X", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "**)"}]}]}], "Input",
 CellChangeTimes->{
  3.545576296742694*^9, {3.545657071608726*^9, 3.5456570731613092`*^9}, {
   3.545912085506317*^9, 3.545912092516839*^9}, {3.686636207287671*^9, 
   3.686636236535858*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"CHECK", " ", "of", " ", "the", " ", "parity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"u1", "[", "l", "]"}], "[", "r_", "]"}], ":=", 
     RowBox[{"polar", " ", 
      RowBox[{"u1v", "[", "r", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"u2", "[", "l", "]"}], "[", "r_", "]"}], ":=", 
     RowBox[{"polar", " ", 
      RowBox[{"u2v", "[", "r", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"u3", "[", "l", "]"}], "[", "r_", "]"}], ":=", 
     RowBox[{"polar", " ", 
      RowBox[{"u3v", "[", "r", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"u4", "[", "l", "]"}], "[", "r_", "]"}], ":=", 
     RowBox[{"axial", " ", 
      RowBox[{"u4v", "[", "r", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "A0", ",", "A1", ",", "AL", ",", "\[Alpha]0", ",", "\[Zeta]0", ",", 
       "\[Rho]0", ",", "\[Sigma]0", ",", "Bt0", ",", "Bt1", ",", "BtL", ",", 
       "D0", ",", "D1", ",", "DL"}], "}"}], ",", "axial"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"POLAR", " ", "FUNCTIONS"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "At0", ",", "At1", ",", "AtL", ",", "B0", ",", "B1", ",", "BL", ",", 
       "\[Beta]0", ",", "\[Eta]0", ",", "\[Lambda]0", ",", "\[Gamma]0"}], 
      "}"}], ",", "polar"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"AXIAL", " ", "FUNCTIONS"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.545576541977107*^9, 3.545576830143807*^9}, {
  3.545577019590349*^9, 3.545577028860096*^9}, {3.545625297334413*^9, 
  3.545625303287919*^9}, {3.545718221760024*^9, 3.5457182275943117`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.545576552216343*^9, {3.5455766006362553`*^9, 3.545576607928788*^9}, 
   3.545576651753557*^9, {3.5455766843444633`*^9, 3.545576830641967*^9}, 
   3.545577029744794*^9, 3.545657074685898*^9, 3.5456604284689837`*^9, 
   3.545670599895055*^9, 3.5456743977477093`*^9, 3.545674789760325*^9, 
   3.545718228341227*^9, 3.545912105590135*^9, 3.547977723342245*^9, 
   3.547978004792697*^9, 3.686636237833157*^9, 3.686655616506475*^9, 
   3.696391451050241*^9, {3.69639229715084*^9, 3.6963923224273252`*^9}, 
   3.697701403491816*^9, 3.697701644542585*^9, 3.697701897862014*^9, 
   3.697718619130557*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.545576552216343*^9, {3.5455766006362553`*^9, 3.545576607928788*^9}, 
   3.545576651753557*^9, {3.5455766843444633`*^9, 3.545576830641967*^9}, 
   3.545577029744794*^9, 3.545657074685898*^9, 3.5456604284689837`*^9, 
   3.545670599895055*^9, 3.5456743977477093`*^9, 3.545674789760325*^9, 
   3.545718228341227*^9, 3.545912105590135*^9, 3.547977723342245*^9, 
   3.547978004792697*^9, 3.686636237833157*^9, 3.686655616506475*^9, 
   3.696391451050241*^9, {3.69639229715084*^9, 3.6963923224273252`*^9}, 
   3.697701403491816*^9, 3.697701644542585*^9, 3.697701897862014*^9, 
   3.697718619132084*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tortoise and rules:", "Subsubsection",
 CellChangeTimes->{{3.545627526235531*^9, 3.545627545580194*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ruleTORTOISE", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "*****)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rulel", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"u1", "\[Rule]", "u1l"}], ",", 
        RowBox[{"u2", "\[Rule]", "u2l"}], ",", 
        RowBox[{"u3", "\[Rule]", "u3l"}], ",", 
        RowBox[{"u4", "\[Rule]", "u4l"}], ","}], "*)"}], 
      RowBox[{"l", "\[Rule]", "l"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rulelp1", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"u1", "\[Rule]", "u1lp1"}], ",", 
        RowBox[{"u2", "\[Rule]", "u2lp1"}], ",", 
        RowBox[{"u3", "\[Rule]", "u3lp1"}], ",", 
        RowBox[{"u4", "\[Rule]", "u4lp1"}], ","}], "*)"}], 
      RowBox[{"l", "\[Rule]", 
       RowBox[{"l", "+", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rulelm1", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"u1", "\[Rule]", "u1lm1"}], ",", 
        RowBox[{"u2", "\[Rule]", "u2lm1"}], ",", 
        RowBox[{"u3", "\[Rule]", "u3lm1"}], ",", 
        RowBox[{"u4", "\[Rule]", "u4lm1"}], ","}], "*)"}], 
      RowBox[{"l", "\[Rule]", 
       RowBox[{"l", "-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rulelp2", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"u1", "\[Rule]", "u1lp2"}], ",", 
        RowBox[{"u2", "\[Rule]", "u2lp2"}], ",", 
        RowBox[{"u3", "\[Rule]", "u3lp2"}], ",", 
        RowBox[{"u4", "\[Rule]", "u4lp2"}], ","}], "*)"}], 
      RowBox[{"l", "\[Rule]", 
       RowBox[{"l", "+", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rulelm2", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"u1", "\[Rule]", "u1lm2"}], ",", 
        RowBox[{"u2", "\[Rule]", "u2lm2"}], ",", 
        RowBox[{"u3", "\[Rule]", "u3lm2"}], ",", 
        RowBox[{"u4", "\[Rule]", "u4lm2"}], ","}], "*)"}], 
      RowBox[{"l", "\[Rule]", 
       RowBox[{"l", "-", "2"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.545627537918955*^9, 3.545627540732086*^9}, {
   3.545658557334477*^9, 3.545658558389635*^9}, {3.545718274531262*^9, 
   3.545718291208798*^9}, 3.545801464518483*^9, 3.686636260984586*^9, {
   3.6866556422470503`*^9, 3.686655646246426*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["t-component (tortoise)", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
  3.545578329763977*^9, 3.545578333915586*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq0l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"A0", "+", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", 
         RowBox[{"l", "+", "1"}], "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"D0", "+", 
         RowBox[{"l", " ", "Bt0"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", "l", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"D0", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], "Bt0"}]}], ")"}]}]}], ")"}], "/.", 
    "rulel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq0lp1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "1"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"At0", "+", 
        RowBox[{"l", " ", "B0"}]}], ")"}]}], ")"}], "/.", "rulelm1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq0lm1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", "l", "]"}], 
      RowBox[{"(", 
       RowBox[{"At0", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], "B0"}]}], ")"}]}], ")"}], "/.", 
    "rulelp1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq0lp2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "1"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"D0", "+", 
        RowBox[{"l", " ", "Bt0"}]}], ")"}]}], ")"}], "/.", "rulelm2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq0lm2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", "l", "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", "-", "1"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"D0", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], "Bt0"}]}], ")"}]}], ")"}], "/.", 
    "rulelp2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.545578628536224*^9, 3.545578778125188*^9}, {
   3.545578834685429*^9, 3.5455789148837223`*^9}, {3.54557913795332*^9, 
   3.5455791550937147`*^9}, {3.5456276145628033`*^9, 3.545627622214821*^9}, 
   3.545627689399475*^9, 3.5456577486274843`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQf0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "eq0l", "+", "eq0lm1", "+", "eq0lp1", "+", "eq0lp2", "+", "eq0lm2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545146350109329*^9, 3.54514638323176*^9}, {
   3.545146424547529*^9, 3.54514649241077*^9}, {3.545195461668344*^9, 
   3.545195466388774*^9}, {3.545195568336052*^9, 3.54519558288708*^9}, {
   3.545578515440933*^9, 3.545578581754436*^9}, 3.545578637805006*^9, {
   3.545625400955639*^9, 3.545625412693995*^9}, {3.54562745956052*^9, 
   3.5456274603688383`*^9}, 3.545627557932226*^9, {3.5456275971248426`*^9, 
   3.545627652519208*^9}, 3.5456276907120657`*^9, {3.6866362745741453`*^9, 
   3.686636275862302*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQtorto0", "=", 
   RowBox[{
    RowBox[{"SJ", "[", 
     RowBox[{"EQf0", "/.", "ruleTORTOISE"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5456257286123667`*^9, 3.54562573213249*^9}, {
   3.545626678570922*^9, 3.545626685502194*^9}, 3.545626859283058*^9, {
   3.545627268504188*^9, 3.545627302946405*^9}, 3.545627599043344*^9, 
   3.545627632467259*^9, 3.545627771369092*^9, {3.54562858920462*^9, 
   3.5456285897715607`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["r-component (tortoise)", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
   3.545578329763977*^9, 3.545578333915586*^9}, 3.545627737644105*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"A1", "+", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", 
         RowBox[{"l", "+", "1"}], "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"D1", "+", 
         RowBox[{"l", " ", "Bt1"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", "l", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"D1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], "Bt1"}]}], ")"}]}]}], ")"}], "/.", 
    "rulel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1lp1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "1"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"At1", "+", 
        RowBox[{"l", " ", "B1"}]}], ")"}]}], ")"}], "/.", "rulelm1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1lm1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", "l", "]"}], 
      RowBox[{"(", 
       RowBox[{"At1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], "B1"}]}], ")"}]}], ")"}], "/.", 
    "rulelp1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1lp2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "1"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"D1", "+", 
        RowBox[{"l", " ", "Bt1"}]}], ")"}]}], ")"}], "/.", "rulelm2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1lm2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", "l", "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", "-", "1"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"D1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], "Bt1"}]}], ")"}]}], ")"}], "/.", 
    "rulelp2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.545578628536224*^9, 3.545578778125188*^9}, {
   3.545578834685429*^9, 3.5455789148837223`*^9}, {3.54557913795332*^9, 
   3.5455791550937147`*^9}, {3.5456276145628033`*^9, 3.545627622214821*^9}, {
   3.545627666749865*^9, 3.545627720226987*^9}, 3.545657743896934*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQf1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "eq1l", "+", "eq1lm1", "+", "eq1lp1", "+", "eq1lp2", "+", "eq1lm2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545146350109329*^9, 3.54514638323176*^9}, {
   3.545146424547529*^9, 3.54514649241077*^9}, {3.545195461668344*^9, 
   3.545195466388774*^9}, {3.545195568336052*^9, 3.54519558288708*^9}, {
   3.545578515440933*^9, 3.545578581754436*^9}, 3.545578637805006*^9, {
   3.545625400955639*^9, 3.545625412693995*^9}, {3.54562745956052*^9, 
   3.5456274603688383`*^9}, 3.545627557932226*^9, {3.5456275971248426`*^9, 
   3.545627687215534*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQtorto1", "=", 
   RowBox[{
    RowBox[{"SJ", "[", 
     RowBox[{"EQf1", "/.", "ruleTORTOISE"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5456257286123667`*^9, 3.54562573213249*^9}, {
   3.545626678570922*^9, 3.545626685502194*^9}, 3.545626859283058*^9, {
   3.545627268504188*^9, 3.545627302946405*^9}, 3.545627599043344*^9, 
   3.545627632467259*^9, 3.545627726983787*^9, 3.545627766193798*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Lorenz-component (tortoise)", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
  3.545578329763977*^9, 3.545578333915586*^9}, {3.545627737644105*^9, 
  3.545627754802787*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqLl", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"AL", "+", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", 
         RowBox[{"l", "+", "1"}], "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"DL", "+", 
         RowBox[{"l", " ", "BtL"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", "l", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"DL", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], "BtL"}]}], ")"}]}]}], ")"}], "/.", 
    "rulel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqLlp1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "1"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"AtL", "+", 
        RowBox[{"l", " ", "BL"}]}], ")"}]}], ")"}], "/.", "rulelm1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqLlm1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", "l", "]"}], 
      RowBox[{"(", 
       RowBox[{"AtL", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], "BL"}]}], ")"}]}], ")"}], "/.", 
    "rulelp1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqLlp2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "1"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", "+", "2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"DL", "+", 
        RowBox[{"l", " ", "BtL"}]}], ")"}]}], ")"}], "/.", "rulelm2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqLlm2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", "l", "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", "-", "1"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"DL", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], "BtL"}]}], ")"}]}], ")"}], "/.", 
    "rulelp2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.545578628536224*^9, 3.545578778125188*^9}, {
   3.545578834685429*^9, 3.5455789148837223`*^9}, {3.54557913795332*^9, 
   3.5455791550937147`*^9}, {3.5456276145628033`*^9, 3.545627622214821*^9}, {
   3.545627666749865*^9, 3.545627720226987*^9}, {3.545627776182219*^9, 
   3.5456277934100227`*^9}, {3.5456280204099417`*^9, 3.545628028590727*^9}, 
   3.545657738056881*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQfL", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "eqLl", "+", "eqLlm1", "+", "eqLlp1", "+", "eqLlp2", "+", "eqLlm2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545146350109329*^9, 3.54514638323176*^9}, {
   3.545146424547529*^9, 3.54514649241077*^9}, {3.545195461668344*^9, 
   3.545195466388774*^9}, {3.545195568336052*^9, 3.54519558288708*^9}, {
   3.545578515440933*^9, 3.545578581754436*^9}, 3.545578637805006*^9, {
   3.545625400955639*^9, 3.545625412693995*^9}, {3.54562745956052*^9, 
   3.5456274603688383`*^9}, 3.545627557932226*^9, {3.5456275971248426`*^9, 
   3.545627687215534*^9}, {3.545628032292018*^9, 3.545628039267345*^9}, {
   3.5456285019615583`*^9, 3.545628504129738*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQtortoL", "=", 
   RowBox[{
    RowBox[{"SJ", "[", 
     RowBox[{"EQfL", "/.", "ruleTORTOISE"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5456257286123667`*^9, 3.54562573213249*^9}, {
   3.545626678570922*^9, 3.545626685502194*^9}, 3.545626859283058*^9, {
   3.545627268504188*^9, 3.545627302946405*^9}, 3.545627599043344*^9, 
   3.545627632467259*^9, 3.545627726983787*^9, {3.545628507164751*^9, 
   3.545628508888913*^9}, 3.5456285749*^9, {3.545659360768385*^9, 
   3.5456593703282757`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Theta]-component (tortoise)", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
   3.545578329763977*^9, 3.545578333915586*^9}, {3.545627737644105*^9, 
   3.545627754802787*^9}, 3.545639348382678*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq3l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], "\[Alpha]0"}], "-", 
      RowBox[{"I", " ", "m", " ", "\[Zeta]0"}], " ", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", 
         RowBox[{"l", "+", "1"}], "]"}], "2"], "l", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", "\[Rho]0"}], "+", "\[Sigma]0"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", "l", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], "\[Rho]0"}], "-", "\[Sigma]0"}], 
        ")"}]}]}], ")"}], "/.", "rulel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3lm1", "=", 
   RowBox[{
    RowBox[{"Q", "[", "l", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Eta]0", "/.", "rulelm1"}], ")"}]}], "-", 
      RowBox[{"I", " ", "m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[Gamma]0", "/.", "rulelm1"}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]0", "/.", "rulelm1"}], ")"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3lp1", "=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"l", "+", "1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"\[Eta]0", "/.", "rulelp1"}], ")"}]}], "+", 
      RowBox[{"I", " ", "m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[Gamma]0", "/.", "rulelp1"}], ")"}]}], "-", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]0", "/.", "rulelp1"}], ")"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3lm2", "=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"l", "-", "1"}], "]"}], 
    RowBox[{"Q", "[", "l", "]"}], 
    RowBox[{"(", 
     RowBox[{"l", "+", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"l", "-", "2"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Rho]0", "/.", "rulelm2"}], ")"}]}], "-", 
      RowBox[{"(", 
       RowBox[{"\[Sigma]0", "/.", "rulelm2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3lp2", "=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"l", "+", "2"}], "]"}], 
    RowBox[{"Q", "[", 
     RowBox[{"l", "+", "1"}], "]"}], "l", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"l", "+", "3"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Rho]0", "/.", "rulelp2"}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"\[Sigma]0", "/.", "rulelp2"}], ")"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.545578628536224*^9, 3.545578778125188*^9}, {
  3.545578834685429*^9, 3.5455789148837223`*^9}, {3.54557913795332*^9, 
  3.5455791550937147`*^9}, {3.5456276145628033`*^9, 3.545627622214821*^9}, {
  3.545627666749865*^9, 3.545627720226987*^9}, {3.545627776182219*^9, 
  3.5456277934100227`*^9}, {3.5456280204099417`*^9, 3.545628028590727*^9}, {
  3.5456393582837963`*^9, 3.545639363679192*^9}, {3.545639406204492*^9, 
  3.545639417548497*^9}, {3.545639498226758*^9, 3.545639507062153*^9}, {
  3.545643298628612*^9, 3.5456433798065147`*^9}, {3.5456434983547573`*^9, 
  3.54564356900099*^9}, {3.545644398074883*^9, 3.5456444423030653`*^9}, {
  3.545646176971697*^9, 3.545646351288579*^9}, {3.545646408599065*^9, 
  3.545646432443139*^9}, {3.545646779700485*^9, 3.545646791930881*^9}, {
  3.5456468700032682`*^9, 3.54564687107757*^9}, {3.54797786326513*^9, 
  3.547977871917989*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQf3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "eq3l", "+", "eq3lm1", "+", "eq3lp1", "+", "eq3lp2", "+", "eq3lm2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545146350109329*^9, 3.54514638323176*^9}, {
   3.545146424547529*^9, 3.54514649241077*^9}, {3.545195461668344*^9, 
   3.545195466388774*^9}, {3.545195568336052*^9, 3.54519558288708*^9}, {
   3.545578515440933*^9, 3.545578581754436*^9}, 3.545578637805006*^9, {
   3.545625400955639*^9, 3.545625412693995*^9}, {3.54562745956052*^9, 
   3.5456274603688383`*^9}, 3.545627557932226*^9, {3.5456275971248426`*^9, 
   3.545627687215534*^9}, {3.545628032292018*^9, 3.545628039267345*^9}, {
   3.5456285019615583`*^9, 3.545628504129738*^9}, {3.545639365798555*^9, 
   3.545639373860278*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQtorto3", "=", 
   RowBox[{
    RowBox[{"SJ", "[", 
     RowBox[{"EQf3", "/.", "ruleTORTOISE"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5456605111670923`*^9, 3.545660514871323*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CurlyPhi]-component (tortoise)", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
   3.545578329763977*^9, 3.545578333915586*^9}, {3.545627737644105*^9, 
   3.545627754802787*^9}, 3.545639348382678*^9, {3.545647001436535*^9, 
   3.545647003944602*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq4l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], "\[Beta]0"}], "+", 
      RowBox[{"I", " ", "m", " ", "\[Eta]0"}], " ", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", 
         RowBox[{"l", "+", "1"}], "]"}], "2"], "l", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", "\[Gamma]0"}], "+", "\[Lambda]0"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Q", "[", "l", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], "\[Gamma]0"}], "-", "\[Lambda]0"}],
         ")"}]}]}], ")"}], "/.", "rulel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4lm1", "=", 
   RowBox[{
    RowBox[{"Q", "[", "l", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Zeta]0", "/.", "rulelm1"}], ")"}]}], "+", 
      RowBox[{"I", " ", "m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[Rho]0", "/.", "rulelm1"}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]0", "/.", "rulelm1"}], ")"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4lp1", "=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"l", "+", "1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"\[Zeta]0", "/.", "rulelp1"}], ")"}]}], "-", 
      RowBox[{"I", " ", "m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[Rho]0", "/.", "rulelp1"}], ")"}]}], "-", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]0", "/.", "rulelp1"}], ")"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4lm2", "=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"l", "-", "1"}], "]"}], 
    RowBox[{"Q", "[", "l", "]"}], 
    RowBox[{"(", 
     RowBox[{"l", "+", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"l", "-", "2"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Gamma]0", "/.", "rulelm2"}], ")"}]}], "-", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]0", "/.", "rulelm2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4lp2", "=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"l", "+", "2"}], "]"}], 
    RowBox[{"Q", "[", 
     RowBox[{"l", "+", "1"}], "]"}], "l", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"l", "+", "3"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Gamma]0", "/.", "rulelp2"}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]0", "/.", "rulelp2"}], ")"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQvV9j4oTlWa8cuxhdFoNozvehq0B0iXvMFhA9s9Hu
Aoje9j/pEoiuYbpUvR9IX7h/rAZEP/0X3gSiq5zZO0H03iusE0D0CzndSSDa
Tq53HYi2eT5pPYi+I3LS/CiQ/ri71AJEG3cfswXRXr2G9iB6lqO7J4jW+Jvo
BaKny4aoHAfSP85V6oFonShvWxAtw6HgBqILUw+tBdHbNnluBtEqEvI9J4A0
l83LhSC6S1t4JYg20uNbA6ITssqug+jjJ//eANHHpA48AtEl1Y/ANF/fhc8g
+kvl7/8geuXZVULW+a8cF0/8DqYBc4ek3w==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQf4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "eq4l", "+", "eq4lm1", "+", "eq4lp1", "+", "eq4lp2", "+", "eq4lm2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545146350109329*^9, 3.54514638323176*^9}, {
   3.545146424547529*^9, 3.54514649241077*^9}, {3.545195461668344*^9, 
   3.545195466388774*^9}, {3.545195568336052*^9, 3.54519558288708*^9}, {
   3.545578515440933*^9, 3.545578581754436*^9}, 3.545578637805006*^9, {
   3.545625400955639*^9, 3.545625412693995*^9}, {3.54562745956052*^9, 
   3.5456274603688383`*^9}, 3.545627557932226*^9, {3.5456275971248426`*^9, 
   3.545627687215534*^9}, {3.545628032292018*^9, 3.545628039267345*^9}, {
   3.5456285019615583`*^9, 3.545628504129738*^9}, {3.545639365798555*^9, 
   3.545639373860278*^9}, {3.545647011410128*^9, 3.545647021265025*^9}, 
   3.6866362845992107`*^9, 3.686655670645101*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQtorto4", "=", 
   RowBox[{
    RowBox[{"SJ", "[", 
     RowBox[{"EQf4", "/.", "ruleTORTOISE"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5456605222492657`*^9, 3.5456605236489897`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Store eqs", "Subsubsection",
 CellChangeTimes->{{3.5456471953705587`*^9, 3.5456471982973423`*^9}, {
  3.686655714315174*^9, 3.686655715547248*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EQf0", ",", "EQf1", ",", "EQf3", ",", "EQf4", ",", "EQfL", ",", 
      "EQtorto0", ",", "EQtorto1", ",", "EQtorto3", ",", "EQtorto4", ",", 
      "EQtortoL"}], "}"}], ",", "\"\<final_eqs_axialpolar.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5456472023826227`*^9, 3.545647270119137*^9}, {
  3.686655692213389*^9, 3.6866557079488707`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Massaging Proca", "Section",
 CellChangeTimes->{{3.5383993091520863`*^9, 3.5383993164952602`*^9}, 
   3.538478975274309*^9, {3.685965798900836*^9, 3.685965799372788*^9}, {
   3.685966447833681*^9, 3.6859664493857203`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6863884011398153`*^9, 3.686388403952716*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "EQf0", ",", "EQf1", ",", "EQf3", ",", "EQf4", ",", "EQfL", ",", 
     "EQtorto0", ",", "EQtorto1", ",", "EQtorto3", ",", "EQtorto4", ",", 
     "EQtortoL"}], "}"}], "=", 
   RowBox[{"Get", "[", "\"\<final_eqs_axialpolar.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6866557443567667`*^9, 3.6866557528684072`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SOLbkg", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["M", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], "  ", 
       RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"F", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M", "[", "r", "]"}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"P", "[", "r", "]"}]}]}], ")"}]}], 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", "[", "r", "]"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"P", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", "r", "]"}], "+", 
           RowBox[{"\[Rho]", "[", "r", "]"}]}], ")"}]}], 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["wb", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", "r", "]"}], "+", 
           RowBox[{"\[Rho]", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"wb", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["wb", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
        RowBox[{"r", "-", 
         RowBox[{"2", " ", 
          RowBox[{"M", "[", "r", "]"}]}]}]], "-", 
       RowBox[{
        FractionBox["4", "r"], 
        RowBox[{
         RowBox[{"wb", "'"}], "[", "r", "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOLbkg", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"SOLbkg", ",", 
     RowBox[{"D", "[", 
      RowBox[{"SOLbkg", ",", "r"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"\[CapitalOmega]", "-", 
           RowBox[{"wb", "[", "r", "]"}]}]}], "]"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"M", "[", "r", "]"}], "r"]}]}]}], "]"}]}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", 
        RowBox[{"16", "\[Pi]"}]}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6932020984681187`*^9, 3.693202120283105*^9}}],

Cell[CellGroupData[{

Cell["Axial", "Subsubsection",
 CellChangeTimes->{{3.686655759842987*^9, 3.686655760658805*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RULEA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u1", "[", "n_", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"u2", "[", "n_", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"u3", "[", "n_", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EQa", "=", 
  RowBox[{
   RowBox[{
    FractionBox["EQf4", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
        "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}]}], 
       RowBox[{"F", "[", "r", "]"}]]}]], "//.", "RULEA"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.686636314054049*^9, 3.686636342256461*^9}, {
  3.6866363959830427`*^9, 3.686636423991976*^9}, {3.693198310963128*^9, 
  3.6931983180085697`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "l", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     SuperscriptBox["r", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", "ee", " ", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{"F", "[", "r", "]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
         RowBox[{"Q", "[", "l", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalOmega]", "-", 
           RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{"\[Rho]", "[", "r", "]"}]}], "+", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Epsilon]a", " ", 
            RowBox[{"Q", "[", 
             RowBox[{"1", "+", "l"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[CapitalOmega]"}], "+", 
              RowBox[{"w", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{"\[Rho]", "[", "r", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], 
             ")"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{
             RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Omega]", "-", 
           RowBox[{"2", " ", "m", " ", "\[Epsilon]a", " ", 
            RowBox[{"w", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
        RowBox[{
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["F", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"F", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", 
           SuperscriptBox["l", "2"], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u4", "[", "l", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u4", "[", "l", "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.686636331939543*^9, 3.686636342519055*^9}, {
   3.6866363964488993`*^9, 3.686636424845407*^9}, 3.686655781419408*^9, 
   3.697701427198366*^9, 3.6977016588052197`*^9, 3.6977019113056383`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Coefficient", "[", 
  RowBox[{
   FractionBox["EQa", 
    RowBox[{
     RowBox[{"B", "[", "r", "]"}], 
     RowBox[{"F", "[", "r", "]"}]}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"u4", "[", "l", "]"}], "''"}], "[", "r", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    FractionBox["EQa", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"B", "'"}], "[", "r", "]"}], 
        RowBox[{"F", "[", "r", "]"}]}], "+", 
       RowBox[{
        RowBox[{"B", "[", "r", "]"}], 
        RowBox[{
         RowBox[{"F", "'"}], "[", "r", "]"}]}]}], "2"]], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"u4", "[", "l", "]"}], "'"}], "[", "r", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     FractionBox["EQa", "1"], ",", 
     RowBox[{
      RowBox[{"u4", "[", "l", "]"}], "[", "r", "]"}]}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.685965893620427*^9, 3.685965974574387*^9}, {
  3.686636418103471*^9, 3.686636420192358*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "l", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"B", "[", "r", "]"}], " ", 
     RowBox[{"F", "[", "r", "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["l", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"B", "[", "r", "]"}], " ", 
     RowBox[{"F", "[", "r", "]"}]}]}], 
   RowBox[{"2", " ", "l", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{"F", "[", "r", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.685965916690855*^9, 3.685965974866846*^9}, 
   3.686039996650427*^9, 3.6860402700584927`*^9, 3.686631205452828*^9, {
   3.686636420635797*^9, 3.686636425599763*^9}, 3.6866557851487503`*^9, 
   3.6977014336539497`*^9, 3.697701659325309*^9, 3.697701911381468*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.685965916690855*^9, 3.685965974866846*^9}, 
   3.686039996650427*^9, 3.6860402700584927`*^9, 3.686631205452828*^9, {
   3.686636420635797*^9, 3.686636425599763*^9}, 3.6866557851487503`*^9, 
   3.6977014336539497`*^9, 3.697701659325309*^9, 3.697701911383719*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"l", "+", 
       SuperscriptBox["l", "2"], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], " ", 
    RowBox[{"F", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "-", 
      RowBox[{"2", " ", "m", " ", "\[Epsilon]a", " ", 
       RowBox[{"w", "[", "r", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", "ee", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "-", 
      RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{"F", "[", "r", "]"}]], " ", 
    RowBox[{"\[Sigma]", "[", "r", "]"}]}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{{3.685965916690855*^9, 3.685965974866846*^9}, 
   3.686039996650427*^9, 3.6860402700584927`*^9, 3.686631205452828*^9, {
   3.686636420635797*^9, 3.686636425599763*^9}, 3.6866557851487503`*^9, 
   3.6977014336539497`*^9, 3.697701659325309*^9, 3.697701911414793*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"V", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "ee", " ", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", 
         RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], ")"}], 
       " ", 
       SqrtBox[
        RowBox[{"F", "[", "r", "]"}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", "+", 
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
       RowBox[{"F", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", 
         RowBox[{"2", " ", "m", " ", "\[Epsilon]a", " ", 
          RowBox[{"w", "[", "r", "]"}]}]}], ")"}]}]}], 
     SuperscriptBox["r", "2"]]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.686637594726129*^9, 3.6866375959386997`*^9}, 
   3.68663762826828*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Omega]", "2"], "-", 
     RowBox[{"2", "m", " ", "\[Epsilon]a", " ", "\[Omega]", " ", 
      RowBox[{"w", "[", "r", "]"}]}], "-", "V"}], 
    RowBox[{"F", "[", "r", "]"}]], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6859659758575907`*^9, 3.685965991189762*^9}, {
   3.686040016188167*^9, 3.686040026589788*^9}, {3.6860402736521378`*^9, 
   3.686040275394454*^9}, 3.686636438190815*^9, {3.686637566187109*^9, 
   3.686637617370758*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", "ee", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "-", 
      RowBox[{"m", " ", "\[Epsilon]a", " ", "\[CapitalOmega]"}]}], ")"}], " ", 
    RowBox[{"\[Sigma]", "[", "r", "]"}]}], 
   SqrtBox[
    RowBox[{"F", "[", "r", "]"}]]]}]], "Output",
 CellChangeTimes->{{3.686636429857299*^9, 3.686636438637422*^9}, {
   3.686637572201417*^9, 3.686637617626967*^9}, 3.686655788149043*^9, 
   3.697701441961636*^9, 3.697701661299766*^9, 3.697701911472068*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1605, 1003},
WindowMargins->{{43, Automatic}, {Automatic, 40}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 610, 13, 91, "Subtitle"],
Cell[1180, 37, 478, 8, 69, "Text"],
Cell[1661, 47, 138, 3, 39, "Input"],
Cell[CellGroupData[{
Cell[1824, 54, 435, 6, 83, "Section"],
Cell[CellGroupData[{
Cell[2284, 64, 13018, 331, 623, "Input"],
Cell[15305, 397, 2041, 39, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17383, 441, 287, 4, 58, "Subsection"],
Cell[CellGroupData[{
Cell[17695, 449, 105, 1, 47, "Subsubsection"],
Cell[CellGroupData[{
Cell[17825, 454, 2692, 68, 202, "Input"],
Cell[20520, 524, 1850, 48, 126, "Output"],
Cell[22373, 574, 1847, 50, 143, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24269, 630, 230, 3, 38, "Subsubsection"],
Cell[24502, 635, 2297, 58, 206, "Input"],
Cell[CellGroupData[{
Cell[26824, 697, 2568, 61, 229, "Input"],
Cell[29395, 760, 562, 13, 38, "Output"]
}, Open  ]],
Cell[29972, 776, 1051, 28, 67, "Input"],
Cell[31026, 806, 1495, 40, 148, "Input"],
Cell[CellGroupData[{
Cell[32546, 850, 952, 26, 39, "Input"],
Cell[33501, 878, 2159, 58, 65, "Output"]
}, Open  ]],
Cell[35675, 939, 1052, 29, 103, "Input"],
Cell[36730, 970, 1372, 36, 67, "Input"],
Cell[38105, 1008, 1572, 42, 132, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[39714, 1055, 200, 3, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[39939, 1062, 5416, 141, 347, "Input"],
Cell[45358, 1205, 4317, 91, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49712, 1301, 268, 6, 39, "Input"],
Cell[49983, 1309, 1206, 33, 64, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51250, 1349, 281, 4, 58, "Subsection"],
Cell[51534, 1355, 6022, 157, 337, "Input"],
Cell[57559, 1514, 2572, 63, 190, "Input"],
Cell[60134, 1579, 615, 17, 148, "Input"],
Cell[60752, 1598, 1442, 41, 94, "Input"],
Cell[62197, 1641, 453, 11, 39, "Input"],
Cell[62653, 1654, 217, 3, 39, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[62907, 1662, 357, 4, 47, "Subsection"],
Cell[63267, 1668, 7719, 180, 490, "Input"],
Cell[CellGroupData[{
Cell[71011, 1852, 339, 10, 39, "Input"],
Cell[71353, 1864, 1813, 52, 98, "Output"]
}, Open  ]],
Cell[73181, 1919, 3960, 105, 281, "Input"],
Cell[CellGroupData[{
Cell[77166, 2028, 315, 9, 39, "Input"],
Cell[77484, 2039, 461, 12, 38, "Output"]
}, Open  ]],
Cell[77960, 2054, 94, 1, 39, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[78091, 2060, 371, 4, 47, "Subsection"],
Cell[78465, 2066, 2772, 57, 195, "Input"],
Cell[81240, 2125, 2361, 60, 202, "Input"],
Cell[83604, 2187, 265, 5, 39, "Input"],
Cell[CellGroupData[{
Cell[83894, 2196, 4156, 119, 226, "Input"],
Cell[88053, 2317, 702, 16, 38, "Output"]
}, Open  ]],
Cell[88770, 2336, 1114, 41, 121, "Input"],
Cell[CellGroupData[{
Cell[89909, 2381, 3053, 84, 216, "Input"],
Cell[92965, 2467, 1607, 46, 108, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[94633, 2520, 378, 5, 65, "Section"],
Cell[95014, 2527, 138, 3, 39, "Input"],
Cell[95155, 2532, 2483, 81, 337, "Input"],
Cell[CellGroupData[{
Cell[97663, 2617, 129, 2, 47, "Subsubsection"],
Cell[97795, 2621, 23790, 697, 31438, "Input"],
Cell[121588, 3320, 3434, 101, 5301, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[125059, 3426, 249, 3, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[125333, 3433, 1300, 28, 5697, "Input"],
Cell[126636, 3463, 1169, 19, 995, "Output"]
}, Open  ]],
Cell[127820, 3485, 3044, 80, 22406, "Input"],
Cell[CellGroupData[{
Cell[130889, 3569, 2704, 73, 15526, "Input"],
Cell[133596, 3644, 644, 9, 995, "Print"],
Cell[134243, 3655, 826, 14, 995, "Output"],
Cell[135072, 3671, 626, 9, 995, "Output"],
Cell[135701, 3682, 628, 9, 995, "Output"]
}, Open  ]],
Cell[136344, 3694, 716, 17, 12746, "Input"],
Cell[CellGroupData[{
Cell[137085, 3715, 984, 30, 3945, "Input"],
Cell[138072, 3747, 575, 10, 995, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[138696, 3763, 198, 3, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[138919, 3770, 1267, 27, 921, "Input"],
Cell[140189, 3799, 14893, 349, 796, "Output"]
}, Open  ]],
Cell[155097, 4151, 3044, 80, 3765, "Input"],
Cell[CellGroupData[{
Cell[158166, 4235, 2491, 69, 2577, "Input"],
Cell[160660, 4306, 730, 10, 796, "Print"],
Cell[161393, 4318, 712, 10, 796, "Output"],
Cell[162108, 4330, 713, 10, 796, "Output"],
Cell[162824, 4342, 713, 10, 796, "Output"]
}, Open  ]],
Cell[163552, 4355, 716, 17, 2140, "Input"],
Cell[CellGroupData[{
Cell[164293, 4376, 984, 30, 637, "Input"],
Cell[165280, 4408, 538, 8, 796, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165867, 4422, 154, 2, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[166046, 4428, 938, 19, 597, "Input"],
Cell[166987, 4449, 11397, 268, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178421, 4722, 8577, 243, 9465, "Input"],
Cell[187001, 4967, 697, 10, 796, "Output"],
Cell[187701, 4979, 704, 10, 796, "Print"],
Cell[188408, 4991, 697, 10, 796, "Output"],
Cell[189108, 5003, 700, 10, 796, "Output"],
Cell[189811, 5015, 700, 10, 796, "Output"]
}, Open  ]],
Cell[190526, 5028, 727, 17, 2140, "Input"],
Cell[CellGroupData[{
Cell[191278, 5049, 986, 30, 637, "Input"],
Cell[192267, 5081, 443, 6, 796, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[192759, 5093, 205, 3, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[192989, 5100, 888, 18, 597, "Input"],
Cell[193880, 5120, 4863, 121, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198780, 5246, 5417, 147, 6181, "Input"],
Cell[204200, 5395, 313, 4, 796, "Print"],
Cell[204516, 5401, 305, 4, 796, "Output"],
Cell[204824, 5407, 308, 4, 796, "Output"],
Cell[205135, 5413, 308, 4, 796, "Output"]
}, Open  ]],
Cell[205458, 5420, 721, 17, 2140, "Input"],
Cell[CellGroupData[{
Cell[206204, 5441, 984, 30, 637, "Input"],
Cell[207191, 5473, 429, 7, 796, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[207669, 5486, 187, 2, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[207881, 5492, 840, 20, 950, "Input"],
Cell[208724, 5514, 930, 14, 796, "Output"]
}, Open  ]],
Cell[209669, 5531, 1092, 21, 597, "Input"],
Cell[CellGroupData[{
Cell[210786, 5556, 5793, 142, 5018, "Input"],
Cell[216582, 5700, 1254, 18, 796, "Output"],
Cell[217839, 5720, 1259, 18, 796, "Output"],
Cell[219101, 5740, 1257, 18, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220395, 5763, 2885, 85, 3868, "Input"],
Cell[223283, 5850, 621, 9, 796, "Output"],
Cell[223907, 5861, 624, 9, 796, "Output"],
Cell[224534, 5872, 626, 9, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225197, 5886, 1723, 46, 1502, "Input"],
Cell[226923, 5934, 595, 8, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227555, 5947, 2494, 74, 4651, "Input"],
Cell[230052, 6023, 426, 6, 796, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[230527, 6035, 244, 3, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[230796, 6042, 938, 21, 950, "Input"],
Cell[231737, 6065, 976, 14, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232750, 6084, 1230, 23, 932, "Input"],
Cell[233983, 6109, 9693, 239, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243713, 6353, 5794, 142, 5406, "Input"],
Cell[249510, 6497, 1261, 18, 796, "Output"],
Cell[250774, 6517, 1262, 18, 796, "Output"],
Cell[252039, 6537, 1262, 18, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253338, 6560, 2885, 85, 3868, "Input"],
Cell[256226, 6647, 627, 9, 796, "Output"],
Cell[256856, 6658, 630, 9, 796, "Output"],
Cell[257489, 6669, 630, 9, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258156, 6683, 1723, 46, 1502, "Input"],
Cell[259882, 6731, 543, 8, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260462, 6744, 2054, 52, 3837, "Input"],
Cell[262519, 6798, 471, 7, 796, "Output"],
Cell[262993, 6807, 473, 7, 796, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263503, 6819, 1378, 38, 1356, "Input"],
Cell[264884, 6859, 890, 12, 796, "Output"]
}, Open  ]],
Cell[265789, 6874, 92, 1, 550, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[265918, 6880, 160, 2, 38, "Subsubsection"],
Cell[266081, 6884, 712, 14, 39, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[266842, 6904, 139, 2, 65, "Section"],
Cell[266984, 6908, 140, 3, 39, "Input"],
Cell[267127, 6913, 1146, 30, 121, "Input"],
Cell[CellGroupData[{
Cell[268298, 6947, 2109, 55, 256, "Input"],
Cell[270410, 7004, 810, 14, 38, "Output"],
Cell[271223, 7020, 780, 14, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272040, 7039, 110, 1, 47, "Subsubsection"],
Cell[272153, 7042, 2488, 64, 4141, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[274678, 7111, 162, 2, 38, "Subsubsection"],
Cell[274843, 7115, 2268, 75, 2715, "Input"],
Cell[277114, 7192, 726, 14, 687, "Input"],
Cell[277843, 7208, 491, 11, 687, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[278371, 7224, 185, 2, 38, "Subsubsection"],
Cell[278559, 7228, 2290, 75, 2715, "Input"],
Cell[280852, 7305, 650, 13, 687, "Input"],
Cell[281505, 7320, 462, 10, 687, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[282004, 7335, 216, 3, 38, "Subsubsection"],
Cell[282223, 7340, 2394, 77, 2715, "Input"],
Cell[284620, 7419, 748, 14, 687, "Input"],
Cell[285371, 7435, 559, 12, 687, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[285967, 7452, 242, 3, 38, "Subsubsection"],
Cell[286212, 7457, 4112, 121, 2715, "Input"],
Cell[290327, 7580, 798, 15, 687, "Input"],
Cell[291128, 7597, 249, 7, 687, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[291414, 7609, 295, 4, 38, "Subsubsection"],
Cell[291712, 7615, 3603, 116, 2715, "Input"],
Cell[295318, 7733, 894, 16, 687, "Input"],
Cell[296215, 7751, 251, 7, 687, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[296503, 7763, 153, 2, 38, "Subsubsection"],
Cell[296659, 7767, 450, 11, 39, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[297158, 7784, 228, 3, 65, "Section"],
Cell[297389, 7789, 138, 3, 39, "Input"],
Cell[297530, 7794, 396, 10, 39, "Input"],
Cell[297929, 7806, 3452, 101, 188, "Input"],
Cell[CellGroupData[{
Cell[301406, 7911, 96, 1, 47, "Subsubsection"],
Cell[CellGroupData[{
Cell[301527, 7916, 1159, 35, 118, "Input"],
Cell[302689, 7953, 3989, 108, 125, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306715, 8066, 1149, 38, 189, "Input"],
Cell[307867, 8106, 911, 23, 65, "Output"],
Cell[308781, 8131, 312, 4, 38, "Output"],
Cell[309096, 8137, 1190, 30, 67, "Output"]
}, Open  ]],
Cell[310301, 8170, 1088, 30, 65, "Input"],
Cell[CellGroupData[{
Cell[311414, 8204, 758, 20, 70, "Input"],
Cell[312175, 8226, 554, 12, 64, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

